Generalizing Few-Shot NAS with Gradient Matching

Efficient performance estimation of architectures drawn from large search spaces is essential to Neural Architecture Search. One-Shot methods tackle this challenge by training one supernet to approximate the performance of every architecture in the search space via weight-sharing, thereby drastically reducing the search cost. However, due to coupled optimization between child architectures caused by weight-sharing, One-Shot supernet's performance estimation could be inaccurate, leading to degraded search outcomes. To address this issue, Few-Shot NAS reduces the level of weight-sharing by splitting the One-Shot supernet into multiple separated sub-supernets via edge-wise (layer-wise) exhaustive partitioning. Since each partition of the supernet is not equally important, it necessitates the design of a more effective splitting criterion. In this work, we propose a gradient matching score (GM) that leverages gradient information at the shared weight for making informed splitting decisions. Intuitively, gradients from different child models can be used to identify whether they agree on how to update the shared modules, and subsequently to decide if they should share the same weight. Compared with exhaustive partitioning, the proposed criterion significantly reduces the branching factor per edge. This allows us to split more edges (layers) for a given budget, resulting in substantially improved performance as NAS search spaces usually include dozens of edges (layers). Extensive empirical evaluations of the proposed method on a wide range of search spaces (NASBench-201, DARTS, MobileNet Space), datasets (cifar10, cifar100, ImageNet) and search algorithms (DARTS, SNAS, RSPS, ProxylessNAS, OFA) demonstrate that it significantly outperforms its Few-Shot counterparts while surpassing previous comparable methods in terms of the accuracy of derived architectures.

==> evolution_search.py <==
# Once for All: Train One Network and Specialize it for Efficient Deployment
# Han Cai, Chuang Gan, Tianzhe Wang, Zhekai Zhang, Song Han
# International Conference on Learning Representations (ICLR), 2020.
import argparse
import numpy as np
import os
import random
# import horovod.torch as hvd
import torch
import distributed
from elastic_nn.modules.dynamic_op import DynamicSeparableConv2d
from elastic_nn.networks import OFAMobileNetV3
from nas.accuracy_predictor.acc_dataset import AccuracyDataset

DynamicSeparableConv2d.KERNEL_TRANSFORM_MODE = 1

import argparse
import numpy as np
import os
import random
# import horovod.torch as hvd
import torch
import distributed

# try:
#     import moxing as mox
# except Exception as e:
#     print("Can not find moxing.")

from elastic_nn.modules.dynamic_op import DynamicSeparableConv2d
from elastic_nn.networks.ofa_mbv3 import OFAMobileNetV3
from imagenet_codebase.run_manager import DistributedImageNetRunConfig
from imagenet_codebase.run_manager.distributed_run_manager import DistributedRunManager
from imagenet_codebase.data_providers.base_provider import MyRandomResizedCrop
from imagenet_codebase.utils import download_url
from elastic_nn.training.progressive_shrinking import load_models
from nas.accuracy_predictor.arch_encoder import MobileNetArchEncoder
from evolution_ws import EvolutionFinder
import warnings
from torch import multiprocessing

try:
    multiprocessing.set_start_method('spawn')
except RuntimeError:
    pass
parser = argparse.ArgumentParser()
parser.add_argument('--task', type=str, default='normal', choices=[
    'normal', 'kernel', 'depth', 'expand',
])
parser.add_argument('--phase', type=int, default=1, choices=[1, 2])
parser.add_argument("--local_rank", type=int)
parser.add_argument('--submodel_id', type=int, default=0, choices=[0, 1, 2, 3, 4, 5])
args = parser.parse_args()

args.manual_seed = 0

args.lr_schedule_type = 'cosine'

args.base_batch_size = 40000
# args.base_batch_size = 128
args.valid_size = 10000

args.opt_type = 'sgd'
args.momentum = 0.9
args.no_nesterov = False
args.weight_decay = 3e-5
args.label_smoothing = 0.1
args.no_decay_keys = 'bn#bias'
args.fp16_allreduce = False

args.model_init = 'he_fout'
args.validation_frequency = 1
args.print_frequency = 10

args.n_worker = 8
args.resize_scale = 0.08
args.distort_color = 'tf'
# args.image_size = '128,160,192,224'
args.image_size = '224'
args.continuous_size = True
args.not_sync_distributed_image_size = False

# args.bn_momentum = 0.1
# args.bn_eps = 1e-5
# args.dropout = 0.1
# args.base_stage_width = 'proxyless'

args.width_mult_list = '1.0'
args.dy_conv_scaling_mode = 1
args.independent_distributed_sampling = False

args.kd_type = 'ce'

os.environ.setdefault('CUDA_LAUNCH_BLOCKING', '0')
os.environ.setdefault('run_name', 'default')
warnings.filterwarnings("ignore", "(Possibly )?corrupt EXIF data", UserWarning)


if __name__ == '__main__':
    args.path = 'exp/acc_dataset'
    os.makedirs(args.path, exist_ok=True)
    # Initialize Horovod
    # hvd.init()
    # Pin GPU to be used to process local rank (one GPU per process)
    # num_gpus = hvd.size()
    rank, num_gpus = distributed.dist_init_pytorch(23345, 'nccl', args.local_rank)
    # torch.cuda.set_device(rank)
    print("rank", distributed.get_rank())
    print("world_size", num_gpus)
    # if args.task != 'normal':
    #     args.teacher_path = "exp/normal/checkpoint/model_best.pth.tar"
    torch.manual_seed(args.manual_seed)
    torch.cuda.manual_seed_all(args.manual_seed)
    np.random.seed(args.manual_seed)
    random.seed(args.manual_seed)

    # image size
    args.image_size = [int(img_size) for img_size in args.image_size.split(',')]
    if len(args.image_size) == 1:
        args.image_size = args.image_size[0]
    MyRandomResizedCrop.CONTINUOUS = args.continuous_size
    MyRandomResizedCrop.SYNC_DISTRIBUTED = not args.not_sync_distributed_image_size

    # build run config from args
    run_config = DistributedImageNetRunConfig(**args.__dict__, num_replicas=num_gpus, rank=rank)

    # print run config information
    if rank == 0:
        print('Run config:')
        for k, v in run_config.config.items():
            print('\t%s: %s' % (k, v))

    args.ks_list = '3,5,7'
    args.expand_list = '3,4,6'
    args.depth_list = '2,3,4'

    args.width_mult_list = [float(width_mult) for width_mult in args.width_mult_list.split(',')]
    args.ks_list = [int(ks) for ks in args.ks_list.split(',')]
    args.expand_list = [int(e) for e in args.expand_list.split(',')]
    args.depth_list = [int(d) for d in args.depth_list.split(',')]

    net = OFAMobileNetV3(
        dropout_rate=0, width_mult_list=1.0, ks_list=[3, 5, 7], expand_ratio_list=[3, 4, 6], depth_list=[2, 3, 4],
    )

    # init = torch.load('exp/kernel_depth2kernel_depth_width/phase2/checkpoint/model_best.pth.tar' ,map_location='cpu')['state_dict']
    init = torch.load('exp_submodel_id_' + str(args.submodel_id) + '/kernel_depth2kernel_depth_width/phase2/checkpoint/model_best.pth.tar', map_location='cpu')['state_dict']
    # net.load_state_dict(init)

    dynamic_batch_size = 1

    distributed_run_manager = DistributedRunManager(
        args.path, net, run_config, None, backward_steps=dynamic_batch_size, is_root=(rank == 0)
    )
    distributed_run_manager.save_config()

    distributed_run_manager.net.load_state_dict(init)
    print('load model')

    kernel_size_enc = torch.from_numpy(
        np.loadtxt("exp/subnetwork_" + str(args.submodel_id) + '_kernel_size_enc.txt', dtype=int))
    # for i in range(1, len(distributed_run_manager.net.blocks)):
    #     distributed_run_manager.net.set_encoding(i, kernel_size_enc[i - 1])
    print("loaded kernel size enc: ", kernel_size_enc)

    arch_manager = MobileNetArchEncoder(kernel_size_enc=kernel_size_enc)

    evolution = EvolutionFinder(distributed_run_manager, arch_manager)

    best_valids, best_info = evolution.run_evolution_search(500, 600, input_size=224)
    print(best_valids, best_info)


==> genotypes.py <==
from collections import namedtuple

Genotype = namedtuple('Genotype', 'normal normal_concat reduce reduce_concat')

PRIMITIVES = [
    'none',
    'noise',
    'max_pool_3x3',
    'avg_pool_3x3',
    'skip_connect',
    'sep_conv_3x3',
    'sep_conv_5x5',
    'dil_conv_3x3',
    'dil_conv_5x5'
]


######## S1-S4 Space ########
#### cifar10 s1 - s4
darts_pt_s1_1 = Genotype(normal=[('skip_connect', 0), ('skip_connect', 1), ('skip_connect', 0), ('skip_connect', 1), ('skip_connect', 0), ('skip_connect', 1), ('dil_conv_3x3', 3), ('dil_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('sep_conv_3x3', 1), ('skip_connect', 3), ('skip_connect', 2), ('dil_conv_5x5', 3)], reduce_concat=range(2, 6)) # 1.87
darts_pt_s1_2 = Genotype(normal=[('dil_conv_3x3', 0), ('skip_connect', 1), ('skip_connect', 0), ('skip_connect', 2), ('skip_connect', 0), ('skip_connect', 3), ('dil_conv_3x3', 3), ('dil_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('sep_conv_3x3', 1), ('skip_connect', 2), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6)) # 2.02
darts_pt_s2_1 = Genotype(normal=[('skip_connect', 0), ('skip_connect', 1), ('sep_conv_3x3', 0), ('skip_connect', 2), ('sep_conv_3x3', 1), ('skip_connect', 3), ('sep_conv_3x3', 1), ('sep_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('skip_connect', 2), ('sep_conv_3x3', 0), ('skip_connect', 2), ('sep_conv_3x3', 1), ('skip_connect', 4)], reduce_concat=range(2, 6)) # 3.09
darts_pt_s2_2 = Genotype(normal=[('skip_connect', 0), ('sep_conv_3x3', 1), ('skip_connect', 1), ('skip_connect', 2), ('sep_conv_3x3', 0), ('skip_connect', 3), ('skip_connect', 3), ('sep_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('skip_connect', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 3), ('sep_conv_3x3', 1), ('skip_connect', 3)], reduce_concat=range(2, 6)) # 2.79
darts_pt_s3_1 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('skip_connect', 1), ('skip_connect', 0), ('skip_connect', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('skip_connect', 1), ('sep_conv_3x3', 0), ('skip_connect', 2), ('sep_conv_3x3', 0), ('skip_connect', 3), ('skip_connect', 3), ('sep_conv_3x3', 4)], reduce_concat=range(2, 6)) # 3.42
darts_pt_s3_2 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('skip_connect', 0), ('sep_conv_3x3', 1), ('skip_connect', 0), ('sep_conv_3x3', 3), ('sep_conv_3x3', 1), ('skip_connect', 4)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('skip_connect', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('skip_connect', 3)], reduce_concat=range(2, 6)) # 3.54
darts_pt_s4_1 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 3), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1)], reduce_concat=range(2, 6)) # 4.7
darts_pt_s4_2 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 3), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2)], reduce_concat=range(2, 6)) # 4.7

blank_pt_s1_1 = Genotype(normal=[('skip_connect', 0), ('dil_conv_5x5', 1), ('sep_conv_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 3), ('sep_conv_3x3', 0), ('max_pool_3x3', 1)], normal_concat=range(2, 6), reduce=[('avg_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2), ('skip_connect', 3)], reduce_concat=range(2, 6)) # 2.36
blank_pt_s1_2 = Genotype(normal=[('skip_connect', 0), ('skip_connect', 1), ('sep_conv_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('skip_connect', 2), ('dil_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('avg_pool_3x3', 0), ('dil_conv_3x3', 1), ('max_pool_3x3', 1), ('dil_conv_5x5', 2), ('avg_pool_3x3', 0), ('skip_connect', 3), ('skip_connect', 2), ('dil_conv_5x5', 3)], reduce_concat=range(2, 6)) # 2.39
blank_pt_s2_1 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('skip_connect', 0), ('skip_connect', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('skip_connect', 3)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('skip_connect', 2), ('sep_conv_3x3', 0), ('skip_connect', 3), ('sep_conv_3x3', 2), ('skip_connect', 4)], reduce_concat=range(2, 6)) # 3.45
blank_pt_s2_2 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('skip_connect', 4)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('skip_connect', 1), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2)], reduce_concat=range(2, 6)) # 4.3
blank_pt_s3_1 = Genotype(normal=[('sep_conv_3x3', 0), ('skip_connect', 1), ('skip_connect', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('skip_connect', 2), ('skip_connect', 3), ('skip_connect', 4)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('sep_conv_3x3', 3)], reduce_concat=range(2, 6)) # 2.9
blank_pt_s3_2 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('skip_connect', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('skip_connect', 0), ('sep_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('skip_connect', 3), ('skip_connect', 2), ('skip_connect', 3)], reduce_concat=range(2, 6)) # 3.81
blank_pt_s4_1 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 3), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1)], reduce_concat=range(2, 6)) # 4.7
blank_pt_s4_2 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1)], reduce_concat=range(2, 6)) # 4.7

#### cifar100 s1 - s4
darts_pt_s1_c100_1 = Genotype(normal=[('skip_connect', 0), ('skip_connect', 1), ('dil_conv_5x5', 0), ('skip_connect', 2), ('sep_conv_3x3', 2), ('skip_connect', 3), ('sep_conv_3x3', 0), ('skip_connect', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 1), ('dil_conv_5x5', 2), ('sep_conv_3x3', 1), ('skip_connect', 2), ('skip_connect', 2), ('dil_conv_5x5', 3)], reduce_concat=range(2, 6)) # 2.47
darts_pt_s1_c100_2 = Genotype(normal=[('dil_conv_3x3', 0), ('skip_connect', 1), ('skip_connect', 0), ('skip_connect', 2), ('skip_connect', 0), ('dil_conv_3x3', 3), ('skip_connect', 2), ('dil_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('avg_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('avg_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 1), ('skip_connect', 4)], reduce_concat=range(2, 6)) # 2.07
darts_pt_s2_c100_1 = Genotype(normal=[('skip_connect', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('skip_connect', 2), ('sep_conv_3x3', 1), ('skip_connect', 3), ('skip_connect', 3), ('sep_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('skip_connect', 0), ('skip_connect', 2), ('skip_connect', 0), ('skip_connect', 3), ('sep_conv_3x3', 2), ('skip_connect', 4)], reduce_concat=range(2, 6)) # 3.08
darts_pt_s2_c100_2 = Genotype(normal=[('skip_connect', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('sep_conv_3x3', 3), ('skip_connect', 3), ('sep_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('skip_connect', 1), ('skip_connect', 2), ('sep_conv_3x3', 1), ('skip_connect', 3), ('sep_conv_3x3', 0), ('skip_connect', 3)], reduce_concat=range(2, 6)) # 3.11
darts_pt_s3_c100_1 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('skip_connect', 0), ('skip_connect', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('skip_connect', 1), ('sep_conv_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('sep_conv_3x3', 3), ('sep_conv_3x3', 1), ('skip_connect', 3)], reduce_concat=range(2, 6)) # 3.83
darts_pt_s3_c100_2 = Genotype(normal=[('sep_conv_3x3', 0), ('skip_connect', 1), ('sep_conv_3x3', 0), ('skip_connect', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 3), ('sep_conv_3x3', 1), ('skip_connect', 4)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('skip_connect', 1), ('sep_conv_3x3', 0), ('skip_connect', 2), ('skip_connect', 1), ('skip_connect', 3), ('sep_conv_3x3', 2), ('skip_connect', 4)], reduce_concat=range(2, 6)) # 3.44
darts_pt_s4_c100_1 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1)], reduce_concat=range(2, 6)) # 4.75
darts_pt_s4_c100_2 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 4)], reduce_concat=range(2, 6)) # 4.75

blank_pt_s1_c100_1 = Genotype(normal=[('skip_connect', 0), ('dil_conv_5x5', 1), ('sep_conv_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 3), ('sep_conv_3x3', 0), ('max_pool_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_3x3', 1), ('max_pool_3x3', 1), ('skip_connect', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('skip_connect', 3), ('skip_connect', 4)], reduce_concat=range(2, 6)) # 2.46
blank_pt_s1_c100_2 = Genotype(normal=[('skip_connect', 0), ('dil_conv_5x5', 1), ('skip_connect', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 3), ('sep_conv_3x3', 0), ('max_pool_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_3x3', 1), ('avg_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 1), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2), ('skip_connect', 3)], reduce_concat=range(2, 6)) # 2.44
blank_pt_s2_c100_1 = Genotype(normal=[('skip_connect', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('skip_connect', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('skip_connect', 3), ('skip_connect', 4)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('skip_connect', 2), ('skip_connect', 3), ('skip_connect', 4)], reduce_concat=range(2, 6)) # 3.14
blank_pt_s2_c100_2 = Genotype(normal=[('skip_connect', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('skip_connect', 2), ('skip_connect', 0), ('sep_conv_3x3', 1), ('skip_connect', 3), ('skip_connect', 4)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('skip_connect', 2), ('sep_conv_3x3', 2), ('skip_connect', 4)], reduce_concat=range(2, 6)) # 2.84
blank_pt_s3_c100_1 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('skip_connect', 0), ('skip_connect', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('skip_connect', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('skip_connect', 2), ('sep_conv_3x3', 3), ('sep_conv_3x3', 1), ('skip_connect', 3)], reduce_concat=range(2, 6)) # 3.89
blank_pt_s3_c100_2 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('skip_connect', 0), ('sep_conv_3x3', 1), ('skip_connect', 0), ('sep_conv_3x3', 3), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('skip_connect', 3), ('skip_connect', 0), ('sep_conv_3x3', 1)], reduce_concat=range(2, 6)) # 3.95
blank_pt_s4_c100_1 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 3), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1)], reduce_concat=range(2, 6)) # 4.75
blank_pt_s4_c100_2 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1)], reduce_concat=range(2, 6)) # 4.75

#### svhn s1 - s4
darts_pt_s1_svhn_1 = Genotype(normal=[('skip_connect', 0), ('skip_connect', 1), ('dil_conv_5x5', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('sep_conv_3x3', 2), ('dil_conv_3x3', 3), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_3x3', 1), ('avg_pool_3x3', 1), ('dil_conv_5x5', 2), ('skip_connect', 2), ('dil_conv_5x5', 3), ('avg_pool_3x3', 0), ('skip_connect', 4)], reduce_concat=range(2, 6)) # 2.38
darts_pt_s1_svhn_2 = Genotype(normal=[('skip_connect', 0), ('skip_connect', 1), ('dil_conv_5x5', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 3), ('dil_conv_3x3', 3), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('avg_pool_3x3', 0), ('max_pool_3x3', 1), ('avg_pool_3x3', 0), ('dil_conv_5x5', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('skip_connect', 3), ('skip_connect', 4)], reduce_concat=range(2, 6)) # 2.05
darts_pt_s2_svhn_1 = Genotype(normal=[('sep_conv_3x3', 0), ('skip_connect', 1), ('skip_connect', 0), ('skip_connect', 2), ('sep_conv_3x3', 0), ('skip_connect', 3), ('sep_conv_3x3', 1), ('sep_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('skip_connect', 1), ('skip_connect', 0), ('sep_conv_3x3', 2), ('skip_connect', 2), ('sep_conv_3x3', 3), ('skip_connect', 3), ('sep_conv_3x3', 4)], reduce_concat=range(2, 6)) # 3.08
darts_pt_s2_svhn_2 = Genotype(normal=[('skip_connect', 0), ('skip_connect', 1), ('sep_conv_3x3', 0), ('skip_connect', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 3), ('sep_conv_3x3', 2), ('skip_connect', 4)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('skip_connect', 1), ('skip_connect', 0), ('skip_connect', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 4)], reduce_concat=range(2, 6)) # 3.14
darts_pt_s3_svhn_1 = Genotype(normal=[('sep_conv_3x3', 0), ('skip_connect', 1), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('skip_connect', 2), ('skip_connect', 3), ('sep_conv_3x3', 3), ('sep_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('skip_connect', 1), ('skip_connect', 1), ('sep_conv_3x3', 2), ('skip_connect', 2), ('sep_conv_3x3', 3), ('sep_conv_3x3', 3), ('sep_conv_3x3', 4)], reduce_concat=range(2, 6)) # 3.50
darts_pt_s3_svhn_2 = Genotype(normal=[('skip_connect', 0), ('skip_connect', 1), ('skip_connect', 0), ('skip_connect', 1), ('sep_conv_3x3', 1), ('sep_conv_3x3', 3), ('sep_conv_3x3', 0), ('skip_connect', 4)], normal_concat=range(2, 6), reduce=[('skip_connect', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 2), ('sep_conv_3x3', 3), ('skip_connect', 2), ('sep_conv_3x3', 4)], reduce_concat=range(2, 6)) # 2.82
darts_pt_s4_svhn_1 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 3), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1)], reduce_concat=range(2, 6)) # 4.70
darts_pt_s4_svhn_2 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 3), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 3)], reduce_concat=range(2, 6)) # 4.70

blank_pt_s1_svhn_1 = Genotype(normal=[('dil_conv_3x3', 0), ('dil_conv_5x5', 1), ('sep_conv_3x3', 1), ('skip_connect', 2), ('sep_conv_3x3', 2), ('skip_connect', 3), ('dil_conv_5x5', 3), ('dil_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('avg_pool_3x3', 0), ('max_pool_3x3', 1), ('avg_pool_3x3', 1), ('skip_connect', 2), ('skip_connect', 2), ('dil_conv_5x5', 3), ('skip_connect', 3), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6)) # 2.95
blank_pt_s1_svhn_2 = Genotype(normal=[('dil_conv_3x3', 0), ('dil_conv_5x5', 1), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('max_pool_3x3', 1)], normal_concat=range(2, 6), reduce=[('avg_pool_3x3', 0), ('dil_conv_3x3', 1), ('max_pool_3x3', 0), ('avg_pool_3x3', 1), ('avg_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 1), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6)) # 3.43
blank_pt_s2_svhn_1 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('skip_connect', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('skip_connect', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 2), ('sep_conv_3x3', 3), ('skip_connect', 2), ('skip_connect', 4)], reduce_concat=range(2, 6)) # 4.20
blank_pt_s2_svhn_2 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 3), ('sep_conv_3x3', 3), ('skip_connect', 4)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('skip_connect', 1), ('sep_conv_3x3', 3), ('sep_conv_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6)) # 4.26
blank_pt_s3_svhn_1 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('skip_connect', 2), ('sep_conv_3x3', 0), ('skip_connect', 3), ('sep_conv_3x3', 1), ('sep_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('skip_connect', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 2), ('sep_conv_3x3', 3), ('skip_connect', 2), ('sep_conv_3x3', 4)], reduce_concat=range(2, 6)) # 3.90
blank_pt_s3_svhn_2 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('skip_connect', 1), ('sep_conv_3x3', 2), ('skip_connect', 0), ('sep_conv_3x3', 3), ('sep_conv_3x3', 2), ('sep_conv_3x3', 4)], reduce_concat=range(2, 6)) # 4.64
blank_pt_s4_svhn_1 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 3), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2)], reduce_concat=range(2, 6)) # 4.70
blank_pt_s4_svhn_2 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 3), ('sep_conv_3x3', 1), ('sep_conv_3x3', 4)], reduce_concat=range(2, 6)) # 4.70




######## DARTS Space ########
##### darts
darts_pt_s5_0 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('dil_conv_3x3', 1), ('skip_connect', 0), ('skip_connect', 2), ('skip_connect', 0), ('max_pool_3x3', 4)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('avg_pool_3x3', 1), ('dil_conv_5x5', 1), ('dil_conv_3x3', 2), ('avg_pool_3x3', 0), ('max_pool_3x3', 2), ('sep_conv_3x3', 2), ('skip_connect', 4)], reduce_concat=range(2, 6)) # 2.85
darts_pt_s5_1 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 0), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('dil_conv_5x5', 0), ('avg_pool_3x3', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 1), ('dil_conv_3x3', 3), ('sep_conv_5x5', 0), ('sep_conv_3x3', 4)], reduce_concat=range(2, 6)) # 3.05
darts_pt_s5_2 = Genotype(normal=[('skip_connect', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('skip_connect', 2), ('dil_conv_3x3', 3), ('max_pool_3x3', 1), ('skip_connect', 2)], normal_concat=range(2, 6), reduce=[('avg_pool_3x3', 0), ('max_pool_3x3', 1), ('avg_pool_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_5x5', 2), ('skip_connect', 3), ('sep_conv_3x3', 2), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6)) # 2.66
darts_pt_s5_3 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('skip_connect', 0), ('skip_connect', 2), ('sep_conv_3x3', 1), ('skip_connect', 3)], normal_concat=range(2, 6), reduce=[('avg_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 1), ('skip_connect', 2), ('dil_conv_5x5', 1), ('max_pool_3x3', 3), ('sep_conv_5x5', 2), ('skip_connect', 3)], reduce_concat=range(2, 6)) # 3.33

#### blank
blank_pt_s5_0 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('avg_pool_3x3', 1), ('skip_connect', 3), ('max_pool_3x3', 0), ('avg_pool_3x3', 2)], normal_concat=range(2, 6), reduce=[('skip_connect', 0), ('sep_conv_5x5', 1), ('dil_conv_3x3', 1), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 3), ('max_pool_3x3', 0), ('max_pool_3x3', 2)], reduce_concat=range(2, 6)) # 3.04
blank_pt_s5_1 = Genotype(normal=[('avg_pool_3x3', 0), ('avg_pool_3x3', 1), ('sep_conv_3x3', 0), ('max_pool_3x3', 2), ('skip_connect', 2), ('sep_conv_3x3', 3), ('sep_conv_5x5', 0), ('sep_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_5x5', 1), ('sep_conv_3x3', 0), ('skip_connect', 1), ('avg_pool_3x3', 2), ('max_pool_3x3', 3), ('sep_conv_5x5', 3), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6)) # 3.15
blank_pt_s5_2 = Genotype(normal=[('avg_pool_3x3', 0), ('dil_conv_3x3', 1), ('sep_conv_5x5', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 1), ('sep_conv_5x5', 1), ('avg_pool_3x3', 2)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('avg_pool_3x3', 1), ('avg_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('max_pool_3x3', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6)) # 2.58
blank_pt_s5_3 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 2), ('sep_conv_3x3', 3), ('avg_pool_3x3', 0), ('sep_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('dil_conv_5x5', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('dil_conv_3x3', 1), ('avg_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 4)], reduce_concat=range(2, 6)) # 3.40


### search-darts-sota-ws-s5-0_\[cos\]_\[e0\]
darts_ws_s5_0_cos_e0_id_0 = Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('sep_conv_5x5', 3), ('dil_conv_3x3', 1), ('dil_conv_3x3', 2), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

darts_ws_s5_0_cos_e0_id_1 = Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('sep_conv_5x5', 3), ('dil_conv_3x3', 1), ('sep_conv_3x3', 2), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

darts_ws_s5_0_cos_e0_id_2 = Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('skip_connect', 1), ('dil_conv_3x3', 4), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('avg_pool_3x3', 1)], reduce_concat=range(2, 6))

darts_ws_s5_0_cos_e0_id_3 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('skip_connect', 0), ('sep_conv_3x3', 1), ('sep_conv_5x5', 3), ('skip_connect', 1), ('dil_conv_3x3', 4), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

darts_ws_s5_0_cos_e0_id_4 = Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('dil_conv_5x5', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 3), ('dil_conv_3x3', 2), ('dil_conv_3x3', 4), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

darts_ws_s5_0_cos_e0_id_5 = Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 3), ('dil_conv_3x3', 2), ('sep_conv_3x3', 4), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

darts_ws_s5_0_cos_e0_id_6 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('skip_connect', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 3), ('dil_conv_3x3', 2), ('sep_conv_3x3', 0), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

darts_ws_s5_0_cos_e0_id_7 = Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('skip_connect', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 3), ('dil_conv_3x3', 2), ('skip_connect', 0), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

darts_ws_s5_1_cos_e0_id_0 = Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 1), ('dil_conv_3x3', 0), ('dil_conv_3x3', 2), ('dil_conv_3x3', 3), ('dil_conv_3x3', 4), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

darts_ws_s5_1_cos_e0_id_1 = Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 1), ('skip_connect', 0), ('dil_conv_3x3', 2), ('sep_conv_3x3', 0), ('dil_conv_3x3', 4), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

darts_ws_s5_1_cos_e0_id_2 = Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 2), ('dil_conv_3x3', 3), ('sep_conv_3x3', 1), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

darts_ws_s5_1_cos_e0_id_3 = Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 2), ('dil_conv_3x3', 3), ('skip_connect', 1), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 4), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

darts_ws_s5_1_cos_e0_id_4 = Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('skip_connect', 1), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('dil_conv_3x3', 4), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('avg_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 4), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

darts_ws_s5_1_cos_e0_id_5 = Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('skip_connect', 1), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('dil_conv_3x3', 4), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('avg_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 4), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

darts_ws_s5_1_cos_e0_id_6 = Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('skip_connect', 1), ('sep_conv_3x3', 2), ('skip_connect', 1), ('dil_conv_3x3', 3), ('dil_conv_5x5', 4), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 3)], reduce_concat=range(2, 6))

darts_ws_s5_1_cos_e0_id_7 = Genotype(normal=[('dil_conv_5x5', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('dil_conv_3x3', 1), ('dil_conv_3x3', 3), ('dil_conv_5x5', 4), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 3)], reduce_concat=range(2, 6))


darts_ws_s5_2_cos_e0_id_0 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_5x5', 0), ('dil_conv_5x5', 3), ('sep_conv_3x3', 2), ('sep_conv_3x3', 2), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

darts_ws_s5_2_cos_e0_id_1 = Genotype(normal=[('skip_connect', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_5x5', 0), ('dil_conv_5x5', 3), ('sep_conv_3x3', 2), ('sep_conv_3x3', 2), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

darts_ws_s5_2_cos_e0_id_2 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('skip_connect', 2), ('dil_conv_3x3', 1), ('dil_conv_5x5', 3), ('sep_conv_3x3', 2), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('dil_conv_3x3', 4)], reduce_concat=range(2, 6))

darts_ws_s5_2_cos_e0_id_3 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('skip_connect', 2), ('sep_conv_5x5', 0), ('dil_conv_5x5', 3), ('sep_conv_3x3', 2), ('sep_conv_3x3', 2), ('skip_connect', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

darts_ws_s5_2_cos_e0_id_4 = Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('dil_conv_3x3', 0), ('dil_conv_5x5', 3), ('skip_connect', 2), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

darts_ws_s5_2_cos_e0_id_5 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 1), ('sep_conv_3x3', 2), ('dil_conv_3x3', 0), ('dil_conv_5x5', 3), ('skip_connect', 2), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

darts_ws_s5_2_cos_e0_id_6 = Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_5x5', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('dil_conv_5x5', 3), ('sep_conv_5x5', 2), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

darts_ws_s5_2_cos_e0_id_7 = Genotype(normal=[('dil_conv_5x5', 1), ('sep_conv_3x3', 0), ('sep_conv_5x5', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('dil_conv_5x5', 3), ('sep_conv_5x5', 2), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))


darts_ws_s5_3_cos_e0_id_0 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('dil_conv_3x3', 2), ('sep_conv_3x3', 2), ('sep_conv_3x3', 3), ('dil_conv_5x5', 4), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

darts_ws_s5_3_cos_e0_id_1 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('skip_connect', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 3), ('dil_conv_5x5', 4), ('sep_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

darts_ws_s5_3_cos_e0_id_2 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('skip_connect', 2), ('dil_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 3), ('sep_conv_3x3', 4), ('dil_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

darts_ws_s5_3_cos_e0_id_3 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('skip_connect', 2), ('sep_conv_5x5', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 3), ('dil_conv_3x3', 4), ('dil_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

darts_ws_s5_3_cos_e0_id_4 = Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('sep_conv_5x5', 0), ('dil_conv_3x3', 1), ('dil_conv_3x3', 2), ('dil_conv_5x5', 4), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

darts_ws_s5_3_cos_e0_id_5 = Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('sep_conv_5x5', 1), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 4), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('dil_conv_5x5', 4), ('skip_connect', 2)], reduce_concat=range(2, 6))

darts_ws_s5_3_cos_e0_id_6 = Genotype(normal=[('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('sep_conv_5x5', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('dil_conv_5x5', 4), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

darts_ws_s5_3_cos_e0_id_7 = Genotype(normal=[('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('sep_conv_5x5', 1), ('dil_conv_3x3', 2), ('skip_connect', 0), ('dil_conv_5x5', 4), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

#////////////////////////////////////////////////////////////
darts_ws_s5_0_cos_e0_split_ckpts_5_10_15_id_0 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('sep_conv_3x3', 2), ('dil_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 3), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

darts_ws_s5_0_cos_e0_split_ckpts_5_10_15_id_1 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('sep_conv_5x5', 2), ('dil_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 3), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

darts_ws_s5_0_cos_e0_split_ckpts_5_10_15_id_2 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_5x5', 1), ('dil_conv_5x5', 3), ('dil_conv_5x5', 3), ('sep_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('dil_conv_5x5', 2), ('max_pool_3x3', 1), ('skip_connect', 3), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

darts_ws_s5_0_cos_e0_split_ckpts_5_10_15_id_3 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('skip_connect', 0), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('sep_conv_5x5', 1), ('dil_conv_5x5', 3), ('sep_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('dil_conv_5x5', 2), ('max_pool_3x3', 1), ('skip_connect', 3), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

darts_ws_s5_0_cos_e0_split_ckpts_5_10_15_id_4 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('sep_conv_3x3', 1), ('dil_conv_3x3', 4), ('dil_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('skip_connect', 0), ('max_pool_3x3', 1), ('dil_conv_5x5', 2), ('max_pool_3x3', 1), ('skip_connect', 2), ('skip_connect', 3), ('skip_connect', 2), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

darts_ws_s5_0_cos_e0_split_ckpts_5_10_15_id_5 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('sep_conv_3x3', 1), ('sep_conv_3x3', 4), ('dil_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('skip_connect', 0), ('max_pool_3x3', 1), ('dil_conv_5x5', 2), ('max_pool_3x3', 1), ('skip_connect', 3), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

darts_ws_s5_0_cos_e0_split_ckpts_5_10_15_id_6 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('sep_conv_3x3', 1), ('dil_conv_5x5', 0), ('dil_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('skip_connect', 0), ('max_pool_3x3', 1), ('dil_conv_5x5', 2), ('max_pool_3x3', 1), ('skip_connect', 3), ('skip_connect', 2), ('skip_connect', 2), ('skip_connect', 3)], reduce_concat=range(2, 6))

darts_ws_s5_0_cos_e0_split_ckpts_5_10_15_id_7 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('sep_conv_3x3', 1), ('dil_conv_3x3', 0), ('dil_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('skip_connect', 0), ('max_pool_3x3', 1), ('dil_conv_5x5', 2), ('max_pool_3x3', 1), ('skip_connect', 3), ('skip_connect', 2), ('skip_connect', 2), ('skip_connect', 3)], reduce_concat=range(2, 6))

darts_ws_s5_1_cos_e0_split_ckpts_5_10_15_id_0 = Genotype(normal=[('sep_conv_3x3', 1), ('skip_connect', 0), ('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2), ('dil_conv_3x3', 3), ('sep_conv_3x3', 0), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6))

darts_ws_s5_1_cos_e0_split_ckpts_5_10_15_id_1 = Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 0), ('sep_conv_5x5', 2), ('sep_conv_3x3', 0), ('dil_conv_3x3', 4), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('sep_conv_5x5', 4), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

darts_ws_s5_1_cos_e0_split_ckpts_5_10_15_id_2 = Genotype(normal=[('sep_conv_3x3', 1), ('skip_connect', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 2), ('dil_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

darts_ws_s5_1_cos_e0_split_ckpts_5_10_15_id_3 = Genotype(normal=[('sep_conv_3x3', 1), ('skip_connect', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 2), ('dil_conv_3x3', 2), ('sep_conv_5x5', 3), ('skip_connect', 1), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6))

darts_ws_s5_1_cos_e0_split_ckpts_5_10_15_id_4 = Genotype(normal=[('sep_conv_3x3', 1), ('skip_connect', 0), ('sep_conv_3x3', 2), ('skip_connect', 1), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('dil_conv_3x3', 4), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

darts_ws_s5_1_cos_e0_split_ckpts_5_10_15_id_5 = Genotype(normal=[('sep_conv_3x3', 1), ('skip_connect', 0), ('dil_conv_3x3', 2), ('dil_conv_5x5', 1), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('dil_conv_3x3', 4), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

darts_ws_s5_1_cos_e0_split_ckpts_5_10_15_id_6 = Genotype(normal=[('sep_conv_3x3', 1), ('skip_connect', 0), ('dil_conv_5x5', 1), ('dil_conv_5x5', 2), ('skip_connect', 1), ('dil_conv_5x5', 3), ('dil_conv_3x3', 4), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

darts_ws_s5_1_cos_e0_split_ckpts_5_10_15_id_7 = Genotype(normal=[('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 1), ('dil_conv_5x5', 2), ('skip_connect', 1), ('dil_conv_5x5', 3), ('dil_conv_3x3', 4), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

darts_ws_s5_2_cos_e0_split_ckpts_5_10_15_id_0 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 2), ('dil_conv_3x3', 1), ('dil_conv_5x5', 3), ('sep_conv_3x3', 1), ('dil_conv_5x5', 2), ('dil_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_5x5', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('sep_conv_3x3', 3), ('dil_conv_5x5', 3), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6))

darts_ws_s5_2_cos_e0_split_ckpts_5_10_15_id_1 = Genotype(normal=[('skip_connect', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_5x5', 1), ('dil_conv_5x5', 3), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('dil_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2)], reduce_concat=range(2, 6))

darts_ws_s5_2_cos_e0_split_ckpts_5_10_15_id_2 = Genotype(normal=[('sep_conv_5x5', 1), ('sep_conv_3x3', 0), ('skip_connect', 2), ('dil_conv_3x3', 1), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('dil_conv_3x3', 0), ('dil_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('skip_connect', 2), ('dil_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('sep_conv_5x5', 3)], reduce_concat=range(2, 6))

darts_ws_s5_2_cos_e0_split_ckpts_5_10_15_id_3 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('skip_connect', 2), ('dil_conv_3x3', 1), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('skip_connect', 2), ('dil_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('sep_conv_5x5', 4), ('dil_conv_5x5', 3)], reduce_concat=range(2, 6))

darts_ws_s5_2_cos_e0_split_ckpts_5_10_15_id_4 = Genotype(normal=[('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('dil_conv_3x3', 1), ('dil_conv_5x5', 2), ('sep_conv_3x3', 0), ('dil_conv_5x5', 3), ('dil_conv_3x3', 2), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('skip_connect', 3)], reduce_concat=range(2, 6))

darts_ws_s5_2_cos_e0_split_ckpts_5_10_15_id_5 = Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('dil_conv_5x5', 1), ('dil_conv_5x5', 2), ('sep_conv_3x3', 0), ('dil_conv_5x5', 3), ('dil_conv_3x3', 2), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('skip_connect', 3), ('skip_connect', 2), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6))

darts_ws_s5_2_cos_e0_split_ckpts_5_10_15_id_6 = Genotype(normal=[('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('dil_conv_5x5', 2), ('dil_conv_3x3', 1), ('skip_connect', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('dil_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('skip_connect', 3), ('skip_connect', 2), ('dil_conv_3x3', 3)], reduce_concat=range(2, 6))

darts_ws_s5_2_cos_e0_split_ckpts_5_10_15_id_7 = Genotype(normal=[('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('sep_conv_5x5', 1), ('skip_connect', 0), ('dil_conv_5x5', 3), ('dil_conv_3x3', 2), ('dil_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('skip_connect', 3), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

darts_ws_s5_3_cos_e0_split_ckpts_5_10_15_id_0 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('dil_conv_3x3', 2), ('sep_conv_3x3', 3), ('sep_conv_5x5', 4), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('skip_connect', 2), ('skip_connect', 3), ('skip_connect', 3), ('skip_connect', 2)], reduce_concat=range(2, 6))

darts_ws_s5_3_cos_e0_split_ckpts_5_10_15_id_1 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('dil_conv_5x5', 2), ('skip_connect', 0), ('dil_conv_3x3', 2), ('dil_conv_3x3', 1), ('sep_conv_5x5', 4), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('skip_connect', 3), ('max_pool_3x3', 1), ('skip_connect', 3), ('skip_connect', 2)], reduce_concat=range(2, 6))

darts_ws_s5_3_cos_e0_split_ckpts_5_10_15_id_2 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('skip_connect', 2), ('dil_conv_3x3', 1), ('dil_conv_3x3', 2), ('dil_conv_3x3', 1), ('sep_conv_5x5', 4), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 1), ('skip_connect', 2), ('skip_connect', 3), ('skip_connect', 2), ('skip_connect', 3)], reduce_concat=range(2, 6))

darts_ws_s5_3_cos_e0_split_ckpts_5_10_15_id_3 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('skip_connect', 2), ('dil_conv_3x3', 1), ('dil_conv_3x3', 2), ('dil_conv_3x3', 1), ('dil_conv_3x3', 4), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 1), ('skip_connect', 3), ('skip_connect', 2), ('skip_connect', 2), ('skip_connect', 3)], reduce_concat=range(2, 6))

darts_ws_s5_3_cos_e0_split_ckpts_5_10_15_id_4 = Genotype(normal=[('sep_conv_5x5', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('dil_conv_3x3', 1), ('skip_connect', 2), ('sep_conv_5x5', 4), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 1), ('skip_connect', 3), ('skip_connect', 3), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

darts_ws_s5_3_cos_e0_split_ckpts_5_10_15_id_5 = Genotype(normal=[('sep_conv_5x5', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('sep_conv_3x3', 2), ('dil_conv_5x5', 1), ('sep_conv_5x5', 4), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 1), ('skip_connect', 3), ('skip_connect', 3), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

darts_ws_s5_3_cos_e0_split_ckpts_5_10_15_id_6 = Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('skip_connect', 2), ('sep_conv_5x5', 4), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 1), ('dil_conv_5x5', 3), ('max_pool_3x3', 1), ('skip_connect', 3)], reduce_concat=range(2, 6))

darts_ws_s5_3_cos_e0_split_ckpts_5_10_15_id_7 = Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('sep_conv_3x3', 0), ('skip_connect', 2), ('skip_connect', 0), ('sep_conv_5x5', 4), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 1), ('skip_connect', 3)], reduce_concat=range(2, 6))

# search-darts-sota-ws-res-s5-0_[cos]_[e0]_[edge_crit_grad]_[split_crit_grad]-fix_alpha_equal_[res-final]_[fix_sche]_[[2, 4, 6]|15]
search_darts_sota_ws_res_s5_0_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_0=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 3), ('sep_conv_3x3', 2), ('skip_connect', 0), ('dil_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_3x3', 2), ('skip_connect', 2), ('dil_conv_3x3', 3), ('skip_connect', 2), ('skip_connect', 3)], reduce_concat=range(2, 6)) # test accuracy 97.51 (top 2)

search_darts_sota_ws_res_s5_0_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_1=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 2), ('sep_conv_5x5', 0), ('dil_conv_5x5', 3), ('sep_conv_5x5', 2), ('skip_connect', 0), ('dil_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('sep_conv_5x5', 4), ('sep_conv_5x5', 3)], reduce_concat=range(2, 6)) # test accuracy 97.55 (top 1, best validation loss, best validation accuracy)

search_darts_sota_ws_res_s5_0_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_2=Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_5x5', 2), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('dil_conv_5x5', 1), ('sep_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2), ('skip_connect', 3)], reduce_concat=range(2, 6))

search_darts_sota_ws_res_s5_0_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_3=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_5x5', 2), ('sep_conv_5x5', 3), ('dil_conv_5x5', 1), ('skip_connect', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('dil_conv_5x5', 3), ('max_pool_3x3', 0), ('sep_conv_5x5', 4), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_sota_ws_res_s5_0_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_4=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('sep_conv_5x5', 1), ('sep_conv_5x5', 3), ('dil_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 3), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_sota_ws_res_s5_0_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_5=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_5x5', 1), ('dil_conv_5x5', 3), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_3x3', 3), ('dil_conv_3x3', 4)], reduce_concat=range(2, 6))

search_darts_sota_ws_res_s5_0_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_6=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('dil_conv_5x5', 0), ('sep_conv_5x5', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_3x3', 3), ('dil_conv_5x5', 3), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_sota_ws_res_s5_0_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_7=Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('sep_conv_5x5', 2), ('sep_conv_5x5', 0), ('dil_conv_3x3', 3), ('sep_conv_5x5', 2), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 3), ('dil_conv_5x5', 4), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

# search-darts-sota-ws-res-s5-1_[cos]_[e0]_[edge_crit_grad]_[split_crit_grad]-fix_alpha_equal_[res-final]_[fix_sche]_[[2, 4, 6]|15]
search_darts_sota_ws_res_s5_1_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_0=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('sep_conv_3x3', 2), ('skip_connect', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('skip_connect', 3)], reduce_concat=range(2, 6)) # test accuracy 97.49 (top 1)

search_darts_sota_ws_res_s5_1_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_1=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('sep_conv_5x5', 2), ('skip_connect', 0), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('sep_conv_3x3', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('sep_conv_5x5', 1)], reduce_concat=range(2, 6))

search_darts_sota_ws_res_s5_1_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_2=Genotype(normal=[('sep_conv_5x5', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 3), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 4), ('skip_connect', 3)], reduce_concat=range(2, 6)) # test accuracy 97.10 (best validation loss, best validation accuracy)

search_darts_sota_ws_res_s5_1_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_3=Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('sep_conv_5x5', 1), ('dil_conv_5x5', 2), ('sep_conv_3x3', 2), ('dil_conv_3x3', 3), ('dil_conv_3x3', 2), ('sep_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_sota_ws_res_s5_1_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_4=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('sep_conv_3x3', 0), ('dil_conv_5x5', 0), ('dil_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('dil_conv_3x3', 3), ('max_pool_3x3', 0), ('skip_connect', 3)], reduce_concat=range(2, 6)) # test accuracy 97.40 (top 2)

search_darts_sota_ws_res_s5_1_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_5=Genotype(normal=[('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_5x5', 2), ('dil_conv_3x3', 2), ('dil_conv_3x3', 3), ('sep_conv_5x5', 0), ('skip_connect', 2)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('avg_pool_3x3', 0), ('avg_pool_3x3', 0), ('sep_conv_5x5', 2), ('dil_conv_3x3', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_sota_ws_res_s5_1_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_6=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('sep_conv_5x5', 1), ('dil_conv_3x3', 1), ('dil_conv_5x5', 2), ('skip_connect', 1), ('skip_connect', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('dil_conv_3x3', 2), ('max_pool_3x3', 0), ('skip_connect', 3), ('skip_connect', 2), ('dil_conv_5x5', 4), ('dil_conv_3x3', 2)], reduce_concat=range(2, 6))

search_darts_sota_ws_res_s5_1_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_7=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_5x5', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('sep_conv_3x3', 0), ('skip_connect', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('avg_pool_3x3', 0), ('dil_conv_5x5', 3), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

# search-darts-sota-ws-res-s5-2_[cos]_[e0]_[edge_crit_grad]_[split_crit_grad]-fix_alpha_equal_[res-final]_[fix_sche]_[[2, 4, 6]|15]
search_darts_sota_ws_res_s5_2_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_0=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('dil_conv_5x5', 3), ('sep_conv_3x3', 2), ('skip_connect', 0), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 0), ('max_pool_3x3', 1), ('dil_conv_5x5', 2), ('max_pool_3x3', 1), ('sep_conv_3x3', 3), ('dil_conv_5x5', 2), ('dil_conv_5x5', 4), ('skip_connect', 3)], reduce_concat=range(2, 6)) # test accuracy 97.39 (best validation loss)

search_darts_sota_ws_res_s5_2_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_1=Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2), ('dil_conv_5x5', 2), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_sota_ws_res_s5_2_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_2=Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_5x5', 1), ('dil_conv_5x5', 2), ('sep_conv_5x5', 0), ('sep_conv_5x5', 2), ('dil_conv_3x3', 3), ('skip_connect', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_3x3', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('dil_conv_5x5', 3), ('avg_pool_3x3', 0)], reduce_concat=range(2, 6))  # test accuracy 97.60 (top 2)

search_darts_sota_ws_res_s5_2_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_3=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 3), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('skip_connect', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('avg_pool_3x3', 0), ('dil_conv_5x5', 3), ('avg_pool_3x3', 0), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6)) # test accuracy 97.17 (best validation accuracy)

search_darts_sota_ws_res_s5_2_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_4=Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('dil_conv_5x5', 1), ('sep_conv_5x5', 2), ('dil_conv_5x5', 3), ('sep_conv_3x3', 1), ('skip_connect', 0), ('sep_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('dil_conv_5x5', 3), ('max_pool_3x3', 0), ('dil_conv_3x3', 4), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_sota_ws_res_s5_2_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_5=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_5x5', 1), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('skip_connect', 0), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('dil_conv_5x5', 2), ('sep_conv_3x3', 0), ('dil_conv_3x3', 3), ('skip_connect', 1), ('dil_conv_5x5', 4), ('sep_conv_5x5', 3)], reduce_concat=range(2, 6)) # test accuracy 97.65 (top 1)

search_darts_sota_ws_res_s5_2_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_6=Genotype(normal=[('sep_conv_5x5', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('sep_conv_5x5', 1), ('sep_conv_3x3', 3), ('sep_conv_3x3', 1), ('dil_conv_5x5', 2), ('dil_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_3x3', 4), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_sota_ws_res_s5_2_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_7=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 2), ('dil_conv_3x3', 3), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('dil_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 4), ('sep_conv_5x5', 3)], reduce_concat=range(2, 6))

# search-darts-sota-ws-res-s5-3_[cos]_[e0]_[edge_crit_grad]_[split_crit_grad]-fix_alpha_equal_[res-final]_[fix_sche]_[[2, 4, 6]|15]
search_darts_sota_ws_res_s5_3_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_0=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_5x5', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 3), ('dil_conv_5x5', 2), ('sep_conv_3x3', 1), ('sep_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 3)], reduce_concat=range(2, 6)) # test accuracy 97.25 (top 2, best validation loss, best validation accuracy)

search_darts_sota_ws_res_s5_3_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_1=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('dil_conv_5x5', 2), ('dil_conv_5x5', 1), ('sep_conv_5x5', 2), ('sep_conv_5x5', 0), ('dil_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_sota_ws_res_s5_3_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_2=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 0), ('sep_conv_5x5', 2), ('sep_conv_3x3', 3), ('sep_conv_3x3', 0), ('sep_conv_3x3', 0), ('sep_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_5x5', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('dil_conv_3x3', 3), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_sota_ws_res_s5_3_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_3=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('dil_conv_3x3', 3), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_sota_ws_res_s5_3_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_4=Genotype(normal=[('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 3), ('sep_conv_3x3', 2), ('dil_conv_3x3', 0), ('dil_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 1), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_sota_ws_res_s5_3_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_5=Genotype(normal=[('sep_conv_5x5', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('dil_conv_5x5', 2), ('sep_conv_3x3', 3), ('sep_conv_3x3', 2), ('sep_conv_3x3', 3), ('dil_conv_5x5', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_5x5', 1), ('dil_conv_5x5', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('skip_connect', 3), ('dil_conv_5x5', 2), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_sota_ws_res_s5_3_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_6=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('dil_conv_3x3', 2), ('sep_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('dil_conv_3x3', 2)], reduce_concat=range(2, 6)) # test accuracy 97.48 (top 1)

search_darts_sota_ws_res_s5_3_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_7=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('dil_conv_5x5', 2), ('dil_conv_3x3', 0), ('sep_conv_3x3', 3), ('sep_conv_5x5', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('dil_conv_5x5', 2), ('avg_pool_3x3', 0), ('avg_pool_3x3', 0), ('sep_conv_5x5', 2), ('dil_conv_5x5', 4), ('skip_connect', 3)], reduce_concat=range(2, 6))


#search_darts_sota_ws_s5_0_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15
search_darts_sota_ws_s5_0_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_0=Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('sep_conv_3x3', 1), ('dil_conv_5x5', 2), ('dil_conv_3x3', 3), ('dil_conv_3x3', 2), ('dil_conv_3x3', 0), ('dil_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_sota_ws_s5_0_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_1=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 3), ('dil_conv_3x3', 2), ('dil_conv_5x5', 2), ('dil_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_sota_ws_s5_0_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_2=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('dil_conv_3x3', 3), ('dil_conv_3x3', 2), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6)) # test acc 97.29

search_darts_sota_ws_s5_0_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_3=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('dil_conv_3x3', 3), ('dil_conv_3x3', 2), ('sep_conv_3x3', 2), ('dil_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6)) # test acc 97.31

search_darts_sota_ws_s5_0_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_4=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('dil_conv_5x5', 2), ('dil_conv_3x3', 3), ('dil_conv_3x3', 2), ('dil_conv_3x3', 0), ('dil_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_sota_ws_s5_0_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_5=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('dil_conv_3x3', 3), ('dil_conv_3x3', 2), ('sep_conv_5x5', 2), ('dil_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6)) # test acc 97.39

search_darts_sota_ws_s5_0_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_6=Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 3), ('sep_conv_3x3', 2), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_sota_ws_s5_0_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_7=Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('sep_conv_3x3', 1), ('dil_conv_5x5', 2), ('dil_conv_3x3', 3), ('sep_conv_3x3', 2), ('sep_conv_5x5', 2), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

#search_darts_sota_ws_s5_1_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15
search_darts_sota_ws_s5_1_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_0=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('dil_conv_3x3', 3), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_sota_ws_s5_1_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_1=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 3), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_sota_ws_s5_1_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_2=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('dil_conv_3x3', 3), ('sep_conv_3x3', 1), ('sep_conv_5x5', 1), ('sep_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_sota_ws_s5_1_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_3=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 3), ('sep_conv_3x3', 1), ('sep_conv_5x5', 1), ('dil_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_sota_ws_s5_1_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_4=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_5x5', 1), ('sep_conv_3x3', 3), ('dil_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_sota_ws_s5_1_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_5=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('dil_conv_3x3', 1), ('sep_conv_3x3', 3), ('dil_conv_3x3', 2), ('dil_conv_3x3', 2), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_sota_ws_s5_1_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_6=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_5x5', 1), ('sep_conv_3x3', 3), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('skip_connect', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 3), ('skip_connect', 1), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_sota_ws_s5_1_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_7=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_5x5', 1), ('sep_conv_3x3', 3), ('dil_conv_3x3', 2), ('dil_conv_5x5', 2), ('sep_conv_5x5', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))


#search_darts_sota_ws_s5_2_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15
search_darts_sota_ws_s5_2_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_0=Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('dil_conv_5x5', 3), ('sep_conv_3x3', 2), ('sep_conv_5x5', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 3), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6)) # test acc 97.22

search_darts_sota_ws_s5_2_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_1=Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('dil_conv_5x5', 3), ('sep_conv_3x3', 2), ('sep_conv_5x5', 0), ('sep_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_sota_ws_s5_2_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_2=Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 3), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6)) # test acc 97.08

search_darts_sota_ws_s5_2_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_3=Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2), ('dil_conv_5x5', 2), ('dil_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_sota_ws_s5_2_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_4=Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_5x5', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2), ('dil_conv_5x5', 1), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6)) # test acc 97.08

search_darts_sota_ws_s5_2_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_5=Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_5x5', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2), ('dil_conv_5x5', 1), ('sep_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_sota_ws_s5_2_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_6=Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_5x5', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2), ('dil_conv_5x5', 1), ('sep_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_sota_ws_s5_2_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_7=Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2), ('dil_conv_3x3', 2), ('dil_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

#search_darts_sota_ws_s5_3_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15
search_darts_sota_ws_s5_3_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_0=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('dil_conv_3x3', 2), ('dil_conv_3x3', 1), ('sep_conv_3x3', 2), ('dil_conv_5x5', 3), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 4), ('skip_connect', 2)], reduce_concat=range(2, 6)) # test acc 97.22

search_darts_sota_ws_s5_3_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_1=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('dil_conv_3x3', 2), ('dil_conv_3x3', 1), ('sep_conv_3x3', 2), ('dil_conv_5x5', 3), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('skip_connect', 3), ('dil_conv_5x5', 4), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_sota_ws_s5_3_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_2=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 3), ('sep_conv_3x3', 2), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('skip_connect', 3), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6)) # test acc 97.25

search_darts_sota_ws_s5_3_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_3=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 3), ('sep_conv_5x5', 2), ('dil_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('skip_connect', 3), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_sota_ws_s5_3_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_4=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('dil_conv_3x3', 1), ('dil_conv_5x5', 3), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_sota_ws_s5_3_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_5=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('dil_conv_3x3', 1), ('sep_conv_3x3', 2), ('dil_conv_5x5', 3), ('sep_conv_5x5', 2), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('dil_conv_3x3', 3), ('dil_conv_5x5', 4), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_sota_ws_s5_3_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_6=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('dil_conv_3x3', 1), ('sep_conv_3x3', 2), ('dil_conv_5x5', 3), ('dil_conv_3x3', 1), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('dil_conv_5x5', 3), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6)) # test acc 97.23

search_darts_sota_ws_s5_3_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_7=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('dil_conv_5x5', 3), ('sep_conv_5x5', 2), ('dil_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('dil_conv_5x5', 3), ('dil_conv_5x5', 4), ('skip_connect', 2)], reduce_concat=range(2, 6))

#search_darts_so_sota_fs_s5_0_[cos]_[e8]_[edge_crit_rand]_[split_crit_fewshot]_lr_decay-split_ckpts-0
search_darts_so_sota_fs_s5_0_cos_e8_split_ckpts_0_id_0=Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_5x5', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('max_pool_3x3', 3), ('dil_conv_3x3', 2), ('dil_conv_5x5', 4), ('dil_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('avg_pool_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_5x5', 1), ('avg_pool_3x3', 0), ('dil_conv_5x5', 3), ('avg_pool_3x3', 0), ('dil_conv_3x3', 3), ('sep_conv_5x5', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_fs_s5_0_cos_e8_split_ckpts_0_id_1=Genotype(normal=[('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 0), ('dil_conv_5x5', 1), ('avg_pool_3x3', 3), ('dil_conv_3x3', 2), ('dil_conv_3x3', 4), ('dil_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('dil_conv_5x5', 2), ('max_pool_3x3', 1), ('avg_pool_3x3', 0), ('skip_connect', 3), ('dil_conv_5x5', 3), ('dil_conv_3x3', 4)], reduce_concat=range(2, 6)) # test accuracy 97.23

search_darts_so_sota_fs_s5_0_cos_e8_split_ckpts_0_id_2=Genotype(normal=[('sep_conv_5x5', 1), ('skip_connect', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('skip_connect', 3), ('dil_conv_5x5', 1), ('dil_conv_3x3', 4), ('sep_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_3x3', 3), ('skip_connect', 2), ('skip_connect', 3)], reduce_concat=range(2, 6))

search_darts_so_sota_fs_s5_0_cos_e8_split_ckpts_0_id_3=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 3), ('dil_conv_3x3', 2), ('dil_conv_3x3', 4), ('dil_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('skip_connect', 3), ('max_pool_3x3', 0), ('dil_conv_5x5', 4), ('skip_connect', 3)], reduce_concat=range(2, 6))

search_darts_so_sota_fs_s5_0_cos_e8_split_ckpts_0_id_4=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('skip_connect', 0), ('skip_connect', 2), ('sep_conv_5x5', 3), ('dil_conv_3x3', 2), ('sep_conv_3x3', 3), ('sep_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('dil_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 3), ('skip_connect', 2), ('skip_connect', 2), ('skip_connect', 3)], reduce_concat=range(2, 6))  # test accuracy 97.27

search_darts_so_sota_fs_s5_0_cos_e8_split_ckpts_0_id_5=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('dil_conv_3x3', 2), ('sep_conv_3x3', 0), ('dil_conv_3x3', 3), ('dil_conv_3x3', 2), ('dil_conv_5x5', 4), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_5x5', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_fs_s5_0_cos_e8_split_ckpts_0_id_6=Genotype(normal=[('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('dil_conv_3x3', 1), ('dil_conv_3x3', 2), ('dil_conv_5x5', 3), ('sep_conv_3x3', 0), ('dil_conv_5x5', 4), ('sep_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

#search_darts_so_sota_fs_s5_1_[cos]_[e8]_[edge_crit_rand]_[split_crit_fewshot]_lr_decay-split_ckpts-0
search_darts_so_sota_fs_s5_1_cos_e8_split_ckpts_0_id_0=Genotype(normal=[('sep_conv_3x3', 1), ('dil_conv_3x3', 0), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('max_pool_3x3', 3), ('dil_conv_3x3', 2), ('dil_conv_3x3', 3), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('dil_conv_3x3', 0), ('avg_pool_3x3', 1), ('sep_conv_5x5', 2), ('dil_conv_3x3', 1), ('skip_connect', 3), ('dil_conv_5x5', 2), ('avg_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_fs_s5_1_cos_e8_split_ckpts_0_id_1=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_5x5', 2), ('avg_pool_3x3', 3), ('dil_conv_3x3', 2), ('dil_conv_3x3', 4), ('sep_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_so_sota_fs_s5_1_cos_e8_split_ckpts_0_id_2=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('dil_conv_3x3', 1), ('skip_connect', 3), ('dil_conv_5x5', 2), ('dil_conv_3x3', 4), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('avg_pool_3x3', 1), ('sep_conv_3x3', 0), ('avg_pool_3x3', 1), ('skip_connect', 2), ('skip_connect', 2), ('sep_conv_5x5', 3), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_so_sota_fs_s5_1_cos_e8_split_ckpts_0_id_3=Genotype(normal=[('dil_conv_3x3', 1), ('skip_connect', 0), ('skip_connect', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 3), ('dil_conv_3x3', 2), ('dil_conv_5x5', 4), ('sep_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('sep_conv_3x3', 2), ('skip_connect', 2), ('dil_conv_5x5', 3), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_fs_s5_1_cos_e8_split_ckpts_0_id_4=Genotype(normal=[('sep_conv_3x3', 1), ('skip_connect', 0), ('sep_conv_3x3', 2), ('skip_connect', 0), ('sep_conv_5x5', 3), ('sep_conv_3x3', 0), ('dil_conv_3x3', 4), ('sep_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('dil_conv_3x3', 3), ('skip_connect', 2), ('avg_pool_3x3', 0)], reduce_concat=range(2, 6)) # test accuracy 97.41

search_darts_so_sota_fs_s5_1_cos_e8_split_ckpts_0_id_5=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 0), ('dil_conv_3x3', 2), ('dil_conv_3x3', 3), ('sep_conv_5x5', 2), ('dil_conv_3x3', 4), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_fs_s5_1_cos_e8_split_ckpts_0_id_6=Genotype(normal=[('sep_conv_3x3', 1), ('skip_connect', 0), ('sep_conv_3x3', 2), ('dil_conv_3x3', 1), ('dil_conv_5x5', 3), ('sep_conv_5x5', 2), ('dil_conv_3x3', 1), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('avg_pool_3x3', 0), ('dil_conv_5x5', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('avg_pool_3x3', 0)], reduce_concat=range(2, 6)) # test accuracy 97.32

#search_darts_so_sota_fs_s5_2_[cos]_[e8]_[edge_crit_rand]_[split_crit_fewshot]_lr_decay-split_ckpts-0
search_darts_so_sota_fs_s5_2_cos_e8_split_ckpts_0_id_0=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('max_pool_3x3', 3), ('sep_conv_3x3', 2), ('dil_conv_5x5', 4), ('sep_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('skip_connect', 2), ('dil_conv_5x5', 3), ('skip_connect', 2), ('skip_connect', 3), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_so_sota_fs_s5_2_cos_e8_split_ckpts_0_id_1=Genotype(normal=[('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('sep_conv_3x3', 0), ('avg_pool_3x3', 3), ('dil_conv_5x5', 2), ('dil_conv_5x5', 4), ('sep_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('avg_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 3), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_fs_s5_2_cos_e8_split_ckpts_0_id_2=Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('sep_conv_5x5', 1), ('dil_conv_5x5', 2), ('skip_connect', 3), ('dil_conv_3x3', 2), ('dil_conv_5x5', 4), ('dil_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 4), ('dil_conv_5x5', 3)], reduce_concat=range(2, 6))

search_darts_so_sota_fs_s5_2_cos_e8_split_ckpts_0_id_3=Genotype(normal=[('sep_conv_3x3', 1), ('dil_conv_3x3', 0), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 3), ('sep_conv_3x3', 1), ('dil_conv_3x3', 4), ('dil_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('avg_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_3x3', 4)], reduce_concat=range(2, 6)) # test accuracy 97.26

search_darts_so_sota_fs_s5_2_cos_e8_split_ckpts_0_id_4=Genotype(normal=[('sep_conv_3x3', 1), ('skip_connect', 0), ('sep_conv_3x3', 1), ('skip_connect', 0), ('sep_conv_5x5', 3), ('skip_connect', 0), ('sep_conv_3x3', 3), ('dil_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6)) # test accuracy 97.39

search_darts_so_sota_fs_s5_2_cos_e8_split_ckpts_0_id_5=Genotype(normal=[('sep_conv_3x3', 1), ('dil_conv_3x3', 0), ('sep_conv_5x5', 1), ('dil_conv_5x5', 2), ('dil_conv_3x3', 3), ('sep_conv_3x3', 0), ('dil_conv_3x3', 3), ('dil_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('dil_conv_3x3', 4), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_fs_s5_2_cos_e8_split_ckpts_0_id_6=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_5x5', 0), ('sep_conv_3x3', 2), ('dil_conv_5x5', 3), ('sep_conv_5x5', 1), ('dil_conv_3x3', 4), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 3)], reduce_concat=range(2, 6))

#search_darts_so_sota_fs_s5_3_[cos]_[e8]_[edge_crit_rand]_[split_crit_fewshot]_lr_decay-split_ckpts-0
search_darts_so_sota_fs_s5_3_cos_e8_split_ckpts_0_id_0=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 0), ('dil_conv_5x5', 1), ('max_pool_3x3', 3), ('dil_conv_3x3', 1), ('dil_conv_5x5', 3), ('dil_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 3), ('sep_conv_5x5', 4), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_fs_s5_3_cos_e8_split_ckpts_0_id_1=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('dil_conv_3x3', 1), ('avg_pool_3x3', 3), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('sep_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('dil_conv_5x5', 2), ('sep_conv_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 3), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_so_sota_fs_s5_3_cos_e8_split_ckpts_0_id_2=Genotype(normal=[('sep_conv_3x3', 1), ('dil_conv_5x5', 0), ('dil_conv_3x3', 2), ('dil_conv_3x3', 1), ('skip_connect', 3), ('sep_conv_3x3', 2), ('dil_conv_3x3', 4), ('sep_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('skip_connect', 0), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 1), ('dil_conv_5x5', 4), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_fs_s5_3_cos_e8_split_ckpts_0_id_3=Genotype(normal=[('sep_conv_3x3', 1), ('skip_connect', 0), ('dil_conv_5x5', 2), ('skip_connect', 0), ('sep_conv_3x3', 3), ('dil_conv_5x5', 2), ('sep_conv_3x3', 4), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_3x3', 4)], reduce_concat=range(2, 6)) # test accuracy 97.25

search_darts_so_sota_fs_s5_3_cos_e8_split_ckpts_0_id_4=Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('skip_connect', 0), ('skip_connect', 2), ('sep_conv_5x5', 3), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 3)], reduce_concat=range(2, 6))

search_darts_so_sota_fs_s5_3_cos_e8_split_ckpts_0_id_5=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('dil_conv_3x3', 1), ('dil_conv_5x5', 2), ('dil_conv_3x3', 3), ('sep_conv_3x3', 0), ('dil_conv_3x3', 3), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('avg_pool_3x3', 0), ('sep_conv_3x3', 1), ('avg_pool_3x3', 0), ('skip_connect', 2), ('avg_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('avg_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_fs_s5_3_cos_e8_split_ckpts_0_id_6=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('skip_connect', 0), ('dil_conv_5x5', 3), ('sep_conv_5x5', 2), ('dil_conv_5x5', 4), ('sep_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('skip_connect', 3), ('max_pool_3x3', 0), ('skip_connect', 3)], reduce_concat=range(2, 6)) # test accuracy 97.42

#search-darts-so-sota-ws-s5-0_[cos]_[e0]_[edge_crit_rand]_[split_crit_grad]_lr_decay-split_ckpts-5-10-15
search_darts_so_sota_ws_s5_0_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_0=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('dil_conv_5x5', 1), ('sep_conv_3x3', 2), ('sep_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('skip_connect', 2), ('avg_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_0_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_1=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('dil_conv_5x5', 1), ('dil_conv_3x3', 2), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_3x3', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 1), ('skip_connect', 3)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_0_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_2=Genotype(normal=[('sep_conv_3x3', 1), ('skip_connect', 0), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('sep_conv_5x5', 4), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('skip_connect', 2), ('avg_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0)], reduce_concat=range(2, 6)) # test accuracy 97.58

search_darts_so_sota_ws_s5_0_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_3=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('skip_connect', 0), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('sep_conv_3x3', 1), ('sep_conv_5x5', 4), ('sep_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('skip_connect', 2), ('avg_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0)], reduce_concat=range(2, 6)) # test accuracy 97.45

search_darts_so_sota_ws_s5_0_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_4=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('sep_conv_3x3', 0), ('dil_conv_5x5', 4), ('sep_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 1), ('skip_connect', 2), ('dil_conv_5x5', 3), ('skip_connect', 1), ('max_pool_3x3', 0)], reduce_concat=range(2, 6)) # test accuracy 97.19 (best validation loss, best validation accuracy)

search_darts_so_sota_ws_s5_0_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_5=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('dil_conv_3x3', 2), ('sep_conv_3x3', 4), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 1), ('skip_connect', 2), ('avg_pool_3x3', 0), ('max_pool_3x3', 0), ('skip_connect', 1)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_0_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_6=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('skip_connect', 2), ('sep_conv_5x5', 1), ('dil_conv_3x3', 3), ('sep_conv_3x3', 0), ('dil_conv_3x3', 0), ('dil_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('skip_connect', 2), ('dil_conv_5x5', 3), ('skip_connect', 1), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_0_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_7=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('skip_connect', 2), ('sep_conv_5x5', 1), ('dil_conv_3x3', 3), ('dil_conv_5x5', 1), ('skip_connect', 0), ('dil_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('dil_conv_5x5', 3), ('skip_connect', 2), ('skip_connect', 1), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

#search-darts-so-sota-ws-s5-1_[cos]_[e0]_[edge_crit_rand]_[split_crit_grad]_lr_decay-split_ckpts-5-10-15
search_darts_so_sota_ws_s5_1_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_0=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 0), ('dil_conv_5x5', 1), ('dil_conv_5x5', 2), ('dil_conv_5x5', 3), ('dil_conv_3x3', 4), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 3), ('skip_connect', 2), ('skip_connect', 3), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_1_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_1=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('skip_connect', 0), ('dil_conv_5x5', 2), ('dil_conv_3x3', 3), ('dil_conv_3x3', 4), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 3), ('skip_connect', 2), ('skip_connect', 2), ('skip_connect', 3)], reduce_concat=range(2, 6)) # test accuracy 97.43 (best validation accuracy)

search_darts_so_sota_ws_s5_1_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_2=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 2), ('dil_conv_3x3', 3), ('sep_conv_3x3', 1), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('skip_connect', 2), ('skip_connect', 3), ('skip_connect', 3), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_1_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_3=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 2), ('dil_conv_3x3', 3), ('dil_conv_3x3', 1), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('skip_connect', 3), ('skip_connect', 2), ('skip_connect', 2), ('skip_connect', 4)], reduce_concat=range(2, 6)) # test accuracy 97.17 (best validation loss)

search_darts_so_sota_ws_s5_1_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_4=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('skip_connect', 1), ('dil_conv_5x5', 1), ('dil_conv_3x3', 3), ('dil_conv_3x3', 4), ('dil_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_1_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_5=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('skip_connect', 1), ('dil_conv_5x5', 1), ('dil_conv_3x3', 3), ('dil_conv_3x3', 4), ('dil_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('sep_conv_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 1), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 1)], reduce_concat=range(2, 6)) # test accuracy 97.41

search_darts_so_sota_ws_s5_1_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_6=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('dil_conv_3x3', 4), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('sep_conv_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 3), ('skip_connect', 2), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_1_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_7=Genotype(normal=[('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_5x5', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('dil_conv_3x3', 4), ('dil_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('sep_conv_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

#search-darts-so-sota-ws-s5-2_[cos]_[e0]_[edge_crit_rand]_[split_crit_grad]_lr_decay-split_ckpts-5-10-15
search_darts_so_sota_ws_s5_2_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_0=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_5x5', 0), ('sep_conv_3x3', 3), ('sep_conv_3x3', 2), ('dil_conv_5x5', 2), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_2_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_1=Genotype(normal=[('dil_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_5x5', 0), ('sep_conv_3x3', 3), ('sep_conv_3x3', 2), ('dil_conv_5x5', 2), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('sep_conv_3x3', 3), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_2_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_2=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('skip_connect', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('dil_conv_3x3', 3), ('dil_conv_5x5', 2), ('dil_conv_5x5', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 3), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_2_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_3=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('skip_connect', 2), ('sep_conv_5x5', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 3), ('dil_conv_5x5', 2), ('dil_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_2_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_4=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('dil_conv_5x5', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('skip_connect', 2), ('dil_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 3), ('max_pool_3x3', 0), ('dil_conv_3x3', 4)], reduce_concat=range(2, 6)) # test accuracy 97.19 (best validation loss, best validation accuracy)

search_darts_so_sota_ws_s5_2_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_5=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_5x5', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('skip_connect', 2), ('dil_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('sep_conv_3x3', 3), ('dil_conv_3x3', 4), ('skip_connect', 2)], reduce_concat=range(2, 6)) # test accuracy 97.41

search_darts_so_sota_ws_s5_2_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_6=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_5x5', 0), ('dil_conv_3x3', 2), ('sep_conv_5x5', 0), ('sep_conv_3x3', 2), ('skip_connect', 2), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_5x5', 1), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('dil_conv_3x3', 4), ('max_pool_3x3', 0)], reduce_concat=range(2, 6)) # test accuracy 97.40

search_darts_so_sota_ws_s5_2_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_7=Genotype(normal=[('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_5x5', 0), ('dil_conv_5x5', 2), ('sep_conv_5x5', 0), ('sep_conv_3x3', 2), ('skip_connect', 2), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('dil_conv_3x3', 4), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

#search-darts-so-sota-ws-s5-3_[cos]_[e0]_[edge_crit_rand]_[split_crit_grad]_lr_decay-split_ckpts-5-10-15
search_darts_so_sota_ws_s5_3_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_0=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_5x5', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 2), ('dil_conv_3x3', 1), ('dil_conv_5x5', 4), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_3_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_1=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('skip_connect', 0), ('sep_conv_3x3', 2), ('dil_conv_3x3', 1), ('dil_conv_5x5', 4), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6)) # test accuracy 97.35

search_darts_so_sota_ws_s5_3_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_2=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('skip_connect', 2), ('dil_conv_3x3', 1), ('sep_conv_3x3', 2), ('dil_conv_3x3', 3), ('dil_conv_5x5', 4), ('sep_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_3_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_3=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('skip_connect', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('dil_conv_3x3', 3), ('sep_conv_3x3', 4), ('sep_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('sep_conv_5x5', 4), ('max_pool_3x3', 0)], reduce_concat=range(2, 6)) # test accuracy 96.84 (best validation accuracy)

search_darts_so_sota_ws_s5_3_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_4=Genotype(normal=[('sep_conv_5x5', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('dil_conv_3x3', 1), ('dil_conv_3x3', 1), ('skip_connect', 2), ('dil_conv_3x3', 4), ('sep_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_3_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_5=Genotype(normal=[('sep_conv_5x5', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('dil_conv_3x3', 2), ('skip_connect', 2), ('sep_conv_3x3', 1), ('dil_conv_3x3', 4), ('sep_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('sep_conv_5x5', 4), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_3_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_6=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('dil_conv_3x3', 2), ('dil_conv_3x3', 2), ('sep_conv_3x3', 0), ('dil_conv_3x3', 4), ('sep_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('sep_conv_5x5', 4), ('sep_conv_3x3', 3)], reduce_concat=range(2, 6)) # test accuracy 97.30 (best validation loss)

search_darts_so_sota_ws_s5_3_cos_e0_rand_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_7=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('dil_conv_3x3', 2), ('dil_conv_3x3', 2), ('dil_conv_3x3', 0), ('dil_conv_3x3', 4), ('sep_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('sep_conv_5x5', 4), ('dil_conv_5x5', 2)], reduce_concat=range(2, 6))

#search-darts-so-sota-ws-s5-0_[cos]_[e0]_[edge_crit_grad]_[split_crit_grad]_lr_decay-split_ckpts-5-10-15
search_darts_so_sota_ws_s5_0_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_0=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_5x5', 3), ('dil_conv_3x3', 2), ('dil_conv_3x3', 2), ('sep_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('dil_conv_3x3', 3), ('skip_connect', 2), ('dil_conv_3x3', 3), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_0_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_1=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_3x3', 3), ('sep_conv_3x3', 2), ('sep_conv_3x3', 2), ('sep_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('avg_pool_3x3', 1), ('skip_connect', 2), ('dil_conv_3x3', 3), ('skip_connect', 2), ('avg_pool_3x3', 1)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_0_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_2=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_5x5', 3), ('dil_conv_3x3', 2), ('sep_conv_5x5', 1), ('sep_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('avg_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('avg_pool_3x3', 1), ('skip_connect', 2), ('skip_connect', 3), ('avg_pool_3x3', 1), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_0_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_3=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('dil_conv_3x3', 2), ('dil_conv_3x3', 2), ('sep_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 1), ('skip_connect', 2), ('dil_conv_3x3', 3), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_0_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_4=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('dil_conv_3x3', 3), ('dil_conv_3x3', 2), ('sep_conv_5x5', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('dil_conv_3x3', 3), ('dil_conv_5x5', 3), ('skip_connect', 2)], reduce_concat=range(2, 6)) # test accuracy 97.18 (best validation loss, best validation accuracy)

search_darts_so_sota_ws_s5_0_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_5=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('sep_conv_3x3', 2), ('dil_conv_3x3', 2), ('sep_conv_5x5', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('dil_conv_3x3', 3), ('dil_conv_5x5', 3), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_0_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_6=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('avg_pool_3x3', 1), ('skip_connect', 2), ('skip_connect', 2), ('skip_connect', 3), ('skip_connect', 2), ('avg_pool_3x3', 1)], reduce_concat=range(2, 6)) # test accuracy 97.07

search_darts_so_sota_ws_s5_0_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_7=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('dil_conv_5x5', 3), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('dil_conv_3x3', 3), ('avg_pool_3x3', 1), ('skip_connect', 2)], reduce_concat=range(2, 6))

#search-darts-so-sota-ws-s5-1_[cos]_[e0]_[edge_crit_grad]_[split_crit_grad]_lr_decay-split_ckpts-5-10-15
search_darts_so_sota_ws_s5_1_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_0=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6)) # test accuracy 97.46

search_darts_so_sota_ws_s5_1_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_1=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 3), ('sep_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 3), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_1_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_2=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 0), ('dil_conv_5x5', 1), ('sep_conv_5x5', 3), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_1_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_3=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('dil_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_5x5', 3), ('sep_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('skip_connect', 3)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_1_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_4=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('dil_conv_5x5', 1), ('dil_conv_5x5', 2), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('dil_conv_3x3', 2), ('max_pool_3x3', 0), ('skip_connect', 3)], reduce_concat=range(2, 6)) # test accuracy 97.22 (best validation loss, best validation accuracy)

search_darts_so_sota_ws_s5_1_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_5=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('dil_conv_5x5', 1), ('dil_conv_5x5', 2), ('sep_conv_3x3', 0), ('dil_conv_5x5', 1), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('dil_conv_3x3', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6)) # test accuracy 97.50

search_darts_so_sota_ws_s5_1_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_6=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 0), ('dil_conv_5x5', 3), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_1_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_7=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('dil_conv_5x5', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 0), ('dil_conv_5x5', 3), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 3), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

#search-darts-so-sota-ws-s5-2_[cos]_[e0]_[edge_crit_grad]_[split_crit_grad]_lr_decay-split_ckpts-5-10-15
search_darts_so_sota_ws_s5_2_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_0=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 3), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 3), ('max_pool_3x3', 0), ('skip_connect', 3), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_2_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_1=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('dil_conv_5x5', 3), ('sep_conv_3x3', 2), ('sep_conv_3x3', 2), ('dil_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 3), ('max_pool_3x3', 0), ('skip_connect', 3), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_2_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_2=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('dil_conv_5x5', 3), ('sep_conv_3x3', 2), ('dil_conv_5x5', 1), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 3), ('skip_connect', 3), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6)) # test accuracy 97.23 (best validation accuracy)

search_darts_so_sota_ws_s5_2_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_3=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2), ('skip_connect', 2), ('dil_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 3), ('max_pool_3x3', 0), ('sep_conv_5x5', 4), ('skip_connect', 3)], reduce_concat=range(2, 6)) # test accuracy 97.01 (best validation loss)

search_darts_so_sota_ws_s5_2_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_4=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('dil_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('skip_connect', 3), ('avg_pool_3x3', 0), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6)) # test accuracy 97.28

search_darts_so_sota_ws_s5_2_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_5=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_2_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_6=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('skip_connect', 3), ('max_pool_3x3', 0), ('skip_connect', 3)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_2_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_7=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('dil_conv_3x3', 2), ('dil_conv_5x5', 2), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 3), ('skip_connect', 2), ('avg_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

#search-darts-so-sota-ws-s5-3_[cos]_[e0]_[edge_crit_grad]_[split_crit_grad]_lr_decay-split_ckpts-5-10-15
search_darts_so_sota_ws_s5_3_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_0=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('dil_conv_3x3', 3), ('sep_conv_5x5', 0), ('sep_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6)) # test accuracy 97.09 (best validation loss)

search_darts_so_sota_ws_s5_3_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_1=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('dil_conv_3x3', 3), ('sep_conv_5x5', 1), ('sep_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_3_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_2=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('dil_conv_3x3', 3), ('sep_conv_5x5', 0), ('sep_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_3_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_3=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('dil_conv_3x3', 3), ('sep_conv_5x5', 1), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6)) # test accuracy 97.24

search_darts_so_sota_ws_s5_3_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_4=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_3x3', 2), ('dil_conv_3x3', 3), ('sep_conv_5x5', 0), ('dil_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('sep_conv_5x5', 3), ('dil_conv_5x5', 2), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_3_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_5=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_5x5', 1), ('sep_conv_3x3', 2), ('dil_conv_3x3', 3), ('dil_conv_5x5', 1), ('sep_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_3_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_6=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_3x3', 0), ('dil_conv_3x3', 3), ('sep_conv_3x3', 2), ('sep_conv_5x5', 0), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 2), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6)) # test accuracy 97.45 (best validation accuracy)

search_darts_so_sota_ws_s5_3_cos_e0_grad_select_edge_split_crit_grad_lr_decay_split_ckpts_5_10_15_id_7=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('dil_conv_3x3', 3), ('dil_conv_3x3', 2), ('dil_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('sep_conv_5x5', 3), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 2)], reduce_concat=range(2, 6))

#search-darts-so-sota-ws-s5-0_cos_e0_edge_crit_rand_split_crit_grad_lr_decay-fix_alpha_equal-model_reinit_after_split-split_ckpts-5-10-15_projection_warmup_epoch_20
search_darts_so_sota_ws_s5_0_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_0=Genotype(normal=[('sep_conv_5x5', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('skip_connect', 1), ('dil_conv_5x5', 3), ('sep_conv_3x3', 2), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('dil_conv_5x5', 3), ('dil_conv_5x5', 4), ('skip_connect', 3)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_0_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_1=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('sep_conv_3x3', 0), ('skip_connect', 1), ('dil_conv_3x3', 3), ('dil_conv_3x3', 2), ('dil_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('dil_conv_3x3', 3), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_0_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_2=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('dil_conv_3x3', 1), ('sep_conv_3x3', 1), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 1), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_0_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_3=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('skip_connect', 0), ('dil_conv_3x3', 2), ('dil_conv_5x5', 3), ('sep_conv_5x5', 1), ('dil_conv_3x3', 3), ('sep_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_0_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_4=Genotype(normal=[('skip_connect', 0), ('sep_conv_5x5', 1), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 3), ('dil_conv_3x3', 2), ('dil_conv_5x5', 4), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_0_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_5=Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('dil_conv_5x5', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 3), ('sep_conv_3x3', 2), ('dil_conv_3x3', 4), ('sep_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_0_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_6=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('skip_connect', 2), ('skip_connect', 1), ('sep_conv_3x3', 3), ('dil_conv_5x5', 2), ('dil_conv_3x3', 0), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_5x5', 1), ('avg_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('avg_pool_3x3', 0), ('sep_conv_3x3', 3)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_0_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_7=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 3), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('skip_connect', 0), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('dil_conv_5x5', 3), ('dil_conv_3x3', 2), ('dil_conv_5x5', 4), ('sep_conv_3x3', 3)], reduce_concat=range(2, 6))

#search-darts-so-sota-ws-s5-1_cos_e0_edge_crit_rand_split_crit_grad_lr_decay-fix_alpha_equal-model_reinit_after_split-split_ckpts-5-10-15_projection_warmup_epoch_20
search_darts_so_sota_ws_s5_1_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_0=Genotype(normal=[('sep_conv_3x3', 1), ('dil_conv_5x5', 0), ('skip_connect', 0), ('dil_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_3x3', 0), ('dil_conv_5x5', 4), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_1_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_1=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('dil_conv_3x3', 3), ('sep_conv_3x3', 4), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 3), ('skip_connect', 2), ('skip_connect', 2), ('skip_connect', 3)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_1_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_2=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('dil_conv_3x3', 3), ('dil_conv_3x3', 1), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_1_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_3=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('dil_conv_5x5', 2), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_1_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_4=Genotype(normal=[('sep_conv_3x3', 1), ('skip_connect', 0), ('dil_conv_5x5', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('dil_conv_3x3', 4), ('sep_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_1_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_5=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('skip_connect', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('dil_conv_5x5', 4), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('skip_connect', 2), ('skip_connect', 3), ('dil_conv_5x5', 4), ('skip_connect', 3)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_1_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_6=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('skip_connect', 1), ('sep_conv_3x3', 3), ('dil_conv_3x3', 3), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_1_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_7=Genotype(normal=[('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_5x5', 2), ('dil_conv_3x3', 1), ('dil_conv_5x5', 2), ('dil_conv_3x3', 3), ('dil_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('dil_conv_3x3', 4)], reduce_concat=range(2, 6))

#search-darts-so-sota-ws-s5-2_cos_e0_edge_crit_rand_split_crit_grad_lr_decay-fix_alpha_equal-model_reinit_after_split-split_ckpts-5-10-15_projection_warmup_epoch_20
search_darts_so_sota_ws_s5_2_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_0=Genotype(normal=[('skip_connect', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('sep_conv_3x3', 3), ('dil_conv_5x5', 2), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_2_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_1=Genotype(normal=[('sep_conv_3x3', 0), ('skip_connect', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 3), ('dil_conv_3x3', 2), ('dil_conv_3x3', 2), ('dil_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 3), ('max_pool_3x3', 0), ('skip_connect', 3), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_2_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_2=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('dil_conv_3x3', 2), ('dil_conv_3x3', 0), ('dil_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_2_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_3=Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('skip_connect', 2), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_2_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_4=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('skip_connect', 0), ('dil_conv_3x3', 3), ('skip_connect', 2), ('dil_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 3)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_2_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_5=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('sep_conv_3x3', 1), ('dil_conv_5x5', 2), ('skip_connect', 0), ('dil_conv_3x3', 2), ('skip_connect', 2), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_2_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_6=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 0), ('dil_conv_5x5', 3), ('skip_connect', 2), ('dil_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_2_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_7=Genotype(normal=[('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 3), ('skip_connect', 2), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_3x3', 2), ('max_pool_3x3', 0), ('dil_conv_3x3', 4)], reduce_concat=range(2, 6))

#search-darts-so-sota-ws-s5-3_cos_e0_edge_crit_rand_split_crit_grad_lr_decay-fix_alpha_equal-model_reinit_after_split-split_ckpts-5-10-15_projection_warmup_epoch_20
search_darts_so_sota_ws_s5_3_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_0=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('skip_connect', 0), ('dil_conv_5x5', 2), ('sep_conv_3x3', 2), ('dil_conv_5x5', 3), ('dil_conv_5x5', 4), ('dil_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 3), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_3_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_1=Genotype(normal=[('sep_conv_3x3', 0), ('skip_connect', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('dil_conv_5x5', 3), ('dil_conv_3x3', 4), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 3), ('avg_pool_3x3', 1), ('skip_connect', 2), ('skip_connect', 3)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_3_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_2=Genotype(normal=[('sep_conv_3x3', 1), ('skip_connect', 0), ('skip_connect', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 2), ('dil_conv_5x5', 3), ('dil_conv_3x3', 4), ('dil_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('skip_connect', 3), ('max_pool_3x3', 0), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_3_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_3=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('skip_connect', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 2), ('dil_conv_5x5', 3), ('sep_conv_3x3', 4), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_3_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_4=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('skip_connect', 1), ('skip_connect', 2), ('dil_conv_3x3', 4), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 3), ('skip_connect', 2), ('skip_connect', 3), ('dil_conv_3x3', 4)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_3_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_5=Genotype(normal=[('sep_conv_5x5', 1), ('skip_connect', 0), ('dil_conv_5x5', 2), ('sep_conv_5x5', 1), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('dil_conv_3x3', 4), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_3_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_6=Genotype(normal=[('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_5x5', 0), ('skip_connect', 2), ('sep_conv_3x3', 3), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 1), ('dil_conv_5x5', 0), ('skip_connect', 2), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 1), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_3_cos_e0_edge_crit_rand_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_7=Genotype(normal=[('dil_conv_3x3', 1), ('sep_conv_5x5', 0), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('dil_conv_3x3', 2), ('sep_conv_3x3', 0), ('dil_conv_3x3', 4), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2)], reduce_concat=range(2, 6))

#search-darts-so-sota-ws-s5-0_cos_e0_edge_crit_grad_split_crit_grad_lr_decay-fix_alpha_equal-model_reinit_after_split-split_ckpts-5-10-15_projection_warmup_epoch_20
search_darts_so_sota_ws_s5_0_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_0=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('dil_conv_3x3', 3), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6)) # test accuracy 97.24 (best validation loss, best validation accuracy)

search_darts_so_sota_ws_s5_0_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_1=Genotype(normal=[('sep_conv_3x3', 1), ('skip_connect', 0), ('dil_conv_5x5', 2), ('dil_conv_3x3', 1), ('dil_conv_5x5', 3), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6)) # test accuracy 97.35

search_darts_so_sota_ws_s5_0_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_2=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('dil_conv_5x5', 1), ('dil_conv_5x5', 3), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('skip_connect', 3), ('skip_connect', 2), ('avg_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_0_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_3=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_5x5', 3), ('dil_conv_3x3', 2), ('skip_connect', 2), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('avg_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 3), ('dil_conv_5x5', 4), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_0_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_4=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('dil_conv_3x3', 3), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('dil_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_0_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_5=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('dil_conv_5x5', 1), ('dil_conv_3x3', 2), ('sep_conv_3x3', 3), ('sep_conv_5x5', 1), ('sep_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 3), ('skip_connect', 2), ('skip_connect', 2), ('dil_conv_3x3', 3)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_0_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_6=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('sep_conv_3x3', 1), ('dil_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_0_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_7=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('skip_connect', 1), ('dil_conv_5x5', 3), ('sep_conv_3x3', 1), ('skip_connect', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 3), ('skip_connect', 2), ('dil_conv_5x5', 3), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6)) # test accuracy 97.43

#search-darts-so-sota-ws-s5-1_cos_e0_edge_crit_grad_split_crit_grad_lr_decay-fix_alpha_equal-model_reinit_after_split-split_ckpts-5-10-15_projection_warmup_epoch_20
search_darts_so_sota_ws_s5_1_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_0=Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 3), ('sep_conv_3x3', 2), ('skip_connect', 0), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6)) # test accuracy 97.41 (best validation loss, best validation accuracy)

search_darts_so_sota_ws_s5_1_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_1=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_5x5', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('sep_conv_3x3', 2), ('skip_connect', 0), ('sep_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('avg_pool_3x3', 1), ('skip_connect', 2), ('avg_pool_3x3', 1), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_1_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_2=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('sep_conv_3x3', 1), ('sep_conv_5x5', 2), ('sep_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_1_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_3=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('sep_conv_5x5', 2), ('dil_conv_3x3', 1), ('sep_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 3), ('dil_conv_3x3', 2), ('dil_conv_5x5', 4), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_1_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_4=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('sep_conv_5x5', 0), ('dil_conv_5x5', 3), ('skip_connect', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('sep_conv_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 1), ('skip_connect', 3), ('max_pool_3x3', 1), ('skip_connect', 3)], reduce_concat=range(2, 6)) # test accuracy 97.60

search_darts_so_sota_ws_s5_1_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_4_train_epoch_1500=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('sep_conv_5x5', 0), ('dil_conv_5x5', 3), ('skip_connect', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('sep_conv_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 1), ('skip_connect', 3), ('max_pool_3x3', 1), ('skip_connect', 3)], reduce_concat=range(2, 6)) # test accuracy 97.60

search_darts_so_sota_ws_s5_1_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_5=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_5x5', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 3), ('skip_connect', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 1), ('max_pool_3x3', 0)], reduce_concat=range(2, 6)) # test accuracy 97.57

search_darts_so_sota_ws_s5_1_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_6=Genotype(normal=[('sep_conv_5x5', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_5x5', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 3), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_5x5', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_3x3', 3), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_1_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_7=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('dil_conv_3x3', 1), ('sep_conv_3x3', 3), ('sep_conv_3x3', 1), ('dil_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

#search-darts-so-sota-ws-s5-2_cos_e0_edge_crit_grad_split_crit_grad_lr_decay-fix_alpha_equal-model_reinit_after_split-split_ckpts-5-10-15_projection_warmup_epoch_20
search_darts_so_sota_ws_s5_2_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_0=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('dil_conv_3x3', 1), ('dil_conv_5x5', 2), ('sep_conv_3x3', 3), ('dil_conv_5x5', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_2_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_1=Genotype(normal=[('sep_conv_3x3', 1), ('skip_connect', 0), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('dil_conv_5x5', 2), ('dil_conv_3x3', 3), ('skip_connect', 2), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_2_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_2=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('dil_conv_3x3', 3), ('sep_conv_3x3', 1), ('sep_conv_5x5', 1), ('dil_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 4), ('dil_conv_5x5', 3)], reduce_concat=range(2, 6)) # test accuracy 97.24 (best validation loss)

search_darts_so_sota_ws_s5_2_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_3=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('dil_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 1), ('max_pool_3x3', 1), ('skip_connect', 3), ('skip_connect', 2), ('avg_pool_3x3', 1)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_2_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_4=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('sep_conv_3x3', 3), ('sep_conv_5x5', 0), ('dil_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_2_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_5=Genotype(normal=[('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('dil_conv_3x3', 2), ('sep_conv_5x5', 1), ('dil_conv_3x3', 3), ('dil_conv_5x5', 2), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('dil_conv_3x3', 4)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_2_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_6=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('dil_conv_5x5', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 2), ('dil_conv_3x3', 1), ('skip_connect', 0)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 3), ('skip_connect', 2), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6)) # test accuracy 97.43 (best validation accuracy)

search_darts_so_sota_ws_s5_2_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_7=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('skip_connect', 1), ('sep_conv_3x3', 2), ('dil_conv_3x3', 1), ('dil_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('skip_connect', 0), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('sep_conv_3x3', 3), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6)) # test accuracy 97.41

#search-darts-so-sota-ws-s5-3_cos_e0_edge_crit_grad_split_crit_grad_lr_decay-fix_alpha_equal-model_reinit_after_split-split_ckpts-5-10-15_projection_warmup_epoch_20
search_darts_so_sota_ws_s5_3_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_0=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2), ('skip_connect', 0), ('dil_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('skip_connect', 3)], reduce_concat=range(2, 6)) # test accuracy 97.59

search_darts_so_sota_ws_s5_3_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_1=Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('dil_conv_3x3', 3), ('sep_conv_3x3', 2), ('dil_conv_3x3', 2), ('sep_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_3_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_2=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('dil_conv_5x5', 2), ('sep_conv_3x3', 0), ('dil_conv_5x5', 3), ('sep_conv_3x3', 2), ('skip_connect', 0), ('dil_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('skip_connect', 0), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_3_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_3=Genotype(normal=[('sep_conv_5x5', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('dil_conv_3x3', 3), ('sep_conv_3x3', 2), ('skip_connect', 2), ('dil_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_5x5', 1), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 3), ('skip_connect', 3), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_3_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_4=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_5x5', 2), ('sep_conv_5x5', 1), ('sep_conv_3x3', 0), ('skip_connect', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 3), ('skip_connect', 2), ('skip_connect', 3), ('max_pool_3x3', 1)], reduce_concat=range(2, 6)) # test accuracy 97.40

search_darts_so_sota_ws_s5_3_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_5=Genotype(normal=[('sep_conv_3x3', 1), ('dil_conv_5x5', 0), ('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('skip_connect', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('dil_conv_5x5', 3), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0)], reduce_concat=range(2, 6)) # test accuracy 97.39  (best validation loss)

search_darts_so_sota_ws_s5_3_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_6=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('dil_conv_5x5', 2), ('dil_conv_5x5', 1), ('dil_conv_5x5', 3), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6)) # test accuracy 97.18  (best validation accuracy)

search_darts_so_sota_ws_s5_3_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_7=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('sep_conv_3x3', 1), ('sep_conv_5x5', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 3), ('dil_conv_3x3', 4), ('skip_connect', 2)], reduce_concat=range(2, 6))

#search_darts_so_sota_ws_s5_0_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20
search_darts_so_sota_ws_s5_0_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_0=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('sep_conv_3x3', 0), ('sep_conv_5x5', 3), ('dil_conv_5x5', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_0_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_1=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('dil_conv_5x5', 0), ('sep_conv_3x3', 3), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_0_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_2=Genotype(normal=[('dil_conv_5x5', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('dil_conv_3x3', 3), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_0_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_3=Genotype(normal=[('sep_conv_5x5', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('dil_conv_5x5', 1), ('dil_conv_3x3', 3), ('sep_conv_5x5', 1), ('sep_conv_3x3', 2), ('sep_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_0_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_4=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('dil_conv_3x3', 3), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_0_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_5=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_5x5', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2), ('sep_conv_3x3', 0), ('skip_connect', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('dil_conv_5x5', 3), ('avg_pool_3x3', 0), ('skip_connect', 3)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_0_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_6=Genotype(normal=[('sep_conv_3x3', 1), ('skip_connect', 0), ('dil_conv_3x3', 2), ('sep_conv_5x5', 1), ('sep_conv_3x3', 3), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('skip_connect', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_0_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_7=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2), ('dil_conv_5x5', 2), ('dil_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('sep_conv_5x5', 4), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

#search_darts_so_sota_ws_s5_1_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20
search_darts_so_sota_ws_s5_1_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_0=Genotype(normal=[('sep_conv_3x3', 1), ('skip_connect', 0), ('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 3), ('dil_conv_5x5', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 3)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_1_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_1=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('dil_conv_5x5', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 4), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_1_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_2=Genotype(normal=[('sep_conv_5x5', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 3), ('skip_connect', 2), ('dil_conv_3x3', 4), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_1_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_3=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('sep_conv_3x3', 3), ('dil_conv_5x5', 3), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_1_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_4=Genotype(normal=[('sep_conv_3x3', 1), ('dil_conv_5x5', 0), ('dil_conv_5x5', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('sep_conv_5x5', 4), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_1_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_5=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('sep_conv_3x3', 0), ('dil_conv_5x5', 3), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('skip_connect', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 4), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_1_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_6=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_5x5', 1), ('sep_conv_3x3', 3), ('sep_conv_3x3', 2), ('skip_connect', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('skip_connect', 2), ('dil_conv_3x3', 4)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_1_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_7=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_5x5', 0), ('dil_conv_3x3', 3), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('dil_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 1), ('skip_connect', 2), ('dil_conv_5x5', 3), ('dil_conv_3x3', 4)], reduce_concat=range(2, 6))

#search_darts_so_sota_ws_s5_2_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20
search_darts_so_sota_ws_s5_2_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_0=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('dil_conv_5x5', 3), ('dil_conv_3x3', 2), ('sep_conv_3x3', 2), ('sep_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_2_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_1=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('dil_conv_3x3', 3), ('sep_conv_5x5', 2), ('dil_conv_5x5', 2), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_2_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_2=Genotype(normal=[('sep_conv_3x3', 1), ('skip_connect', 0), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1), ('skip_connect', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 3), ('skip_connect', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_2_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_3=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('dil_conv_3x3', 3), ('sep_conv_5x5', 2), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('avg_pool_3x3', 0), ('dil_conv_5x5', 2), ('avg_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('avg_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_2_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_4=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('dil_conv_5x5', 3), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('dil_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_2_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_5=Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_5x5', 1), ('dil_conv_5x5', 3), ('sep_conv_5x5', 0), ('sep_conv_3x3', 2), ('dil_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('dil_conv_3x3', 2), ('max_pool_3x3', 1), ('dil_conv_3x3', 2), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 3)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_2_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_6=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('sep_conv_5x5', 2), ('sep_conv_3x3', 2), ('dil_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_2_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_7=Genotype(normal=[('sep_conv_5x5', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('skip_connect', 2), ('dil_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 3), ('skip_connect', 2)], reduce_concat=range(2, 6))

#search_darts_so_sota_ws_s5_3_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20
search_darts_so_sota_ws_s5_3_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_0=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 3), ('dil_conv_3x3', 2), ('dil_conv_3x3', 1), ('sep_conv_5x5', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('skip_connect', 3)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_3_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_1=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('skip_connect', 0), ('dil_conv_3x3', 3), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 3), ('skip_connect', 2), ('dil_conv_5x5', 3)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_3_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_2=Genotype(normal=[('sep_conv_3x3', 1), ('skip_connect', 0), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 3), ('max_pool_3x3', 0), ('skip_connect', 3)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_3_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_3=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_5x5', 0), ('dil_conv_5x5', 3), ('sep_conv_3x3', 2), ('skip_connect', 2), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_3_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_4=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 3), ('dil_conv_5x5', 2), ('sep_conv_5x5', 0), ('skip_connect', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 3), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_3_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_5=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('dil_conv_3x3', 1), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2), ('skip_connect', 2), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_5x5', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 3), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_3_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_6=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('dil_conv_3x3', 2), ('skip_connect', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 3), ('skip_connect', 2), ('skip_connect', 2), ('dil_conv_3x3', 3)], reduce_concat=range(2, 6))

search_darts_so_sota_ws_s5_3_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_model_reinit_after_last_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_7=Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_5x5', 0), ('dil_conv_5x5', 3), ('sep_conv_3x3', 0), ('skip_connect', 2), ('dil_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 3), ('skip_connect', 2), ('skip_connect', 3)], reduce_concat=range(2, 6))

# search-snas-ws-darts-res-s5-0_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res-final_fix_sche_2_4_6_15
search_snas_ws_darts_res_s5_0_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_0=Genotype(normal=[('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('sep_conv_5x5', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6)) # test accuracy 96.97 (validation loss)

search_snas_ws_darts_res_s5_0_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_1=Genotype(normal=[('sep_conv_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('sep_conv_5x5', 3), ('dil_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_snas_ws_darts_res_s5_0_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_2=Genotype(normal=[('sep_conv_5x5', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('sep_conv_3x3', 1), ('sep_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6)) # test accuracy 97.04 (validation accuracy)

search_snas_ws_darts_res_s5_0_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_3=Genotype(normal=[('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_snas_ws_darts_res_s5_0_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_4=Genotype(normal=[('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 3), ('sep_conv_5x5', 0), ('sep_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_snas_ws_darts_res_s5_0_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_5=Genotype(normal=[('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('sep_conv_3x3', 0), ('sep_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_snas_ws_darts_res_s5_0_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_6=Genotype(normal=[('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('sep_conv_5x5', 0), ('sep_conv_5x5', 2), ('sep_conv_5x5', 3), ('sep_conv_5x5', 1), ('dil_conv_5x5', 2), ('sep_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6)) # test accuracy 97.21

search_snas_ws_darts_res_s5_0_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_7=Genotype(normal=[('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('dil_conv_5x5', 2), ('skip_connect', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('sep_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6)) # test accuracy 97.18

# search-snas-ws-darts-res-s5-1_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res-final_fix_sche_2_4_6_15
search_snas_ws_darts_res_s5_1_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_0=Genotype(normal=[('sep_conv_3x3', 1), ('skip_connect', 0), ('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 3), ('dil_conv_5x5', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 3)], reduce_concat=range(2, 6)) # test accuracy 97.37 (validation accuracy, validation loss)

search_snas_ws_darts_res_s5_1_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_1=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('dil_conv_5x5', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 4), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_snas_ws_darts_res_s5_1_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_2=Genotype(normal=[('sep_conv_5x5', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 3), ('skip_connect', 2), ('dil_conv_3x3', 4), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_snas_ws_darts_res_s5_1_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_3=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('sep_conv_3x3', 3), ('dil_conv_5x5', 3), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_snas_ws_darts_res_s5_1_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_4=Genotype(normal=[('sep_conv_3x3', 1), ('dil_conv_5x5', 0), ('dil_conv_5x5', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('sep_conv_5x5', 4), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_snas_ws_darts_res_s5_1_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_5=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('sep_conv_3x3', 0), ('dil_conv_5x5', 3), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('skip_connect', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 4), ('skip_connect', 2)], reduce_concat=range(2, 6)) # test accuracy 97.37

search_snas_ws_darts_res_s5_1_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_6=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_5x5', 1), ('sep_conv_3x3', 3), ('sep_conv_3x3', 2), ('skip_connect', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('skip_connect', 2), ('dil_conv_3x3', 4)], reduce_concat=range(2, 6)) # test accuracy 97.51

search_snas_ws_darts_res_s5_1_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_7=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_5x5', 0), ('dil_conv_3x3', 3), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('dil_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 1), ('skip_connect', 2), ('dil_conv_5x5', 3), ('dil_conv_3x3', 4)], reduce_concat=range(2, 6))

# search-snas-ws-darts-res-s5-2_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res-final_fix_sche_2_4_6_15
search_snas_ws_darts_res_s5_2_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_0=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('dil_conv_5x5', 3), ('dil_conv_3x3', 2), ('sep_conv_3x3', 2), ('sep_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_snas_ws_darts_res_s5_2_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_1=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('dil_conv_3x3', 3), ('sep_conv_5x5', 2), ('dil_conv_5x5', 2), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_snas_ws_darts_res_s5_2_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_2=Genotype(normal=[('sep_conv_3x3', 1), ('skip_connect', 0), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1), ('skip_connect', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 3), ('skip_connect', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6)) # test accuracy 97.43

search_snas_ws_darts_res_s5_2_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_3=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('dil_conv_3x3', 3), ('sep_conv_5x5', 2), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('avg_pool_3x3', 0), ('dil_conv_5x5', 2), ('avg_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('avg_pool_3x3', 0)], reduce_concat=range(2, 6)) # test accuracy 97.31 (validation loss)

search_snas_ws_darts_res_s5_2_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_4=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('dil_conv_5x5', 3), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('dil_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6)) # test accuracy 97.30 (validation accuracy)

search_snas_ws_darts_res_s5_2_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_5=Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_5x5', 1), ('dil_conv_5x5', 3), ('sep_conv_5x5', 0), ('sep_conv_3x3', 2), ('dil_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('dil_conv_3x3', 2), ('max_pool_3x3', 1), ('dil_conv_3x3', 2), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 3)], reduce_concat=range(2, 6))

search_snas_ws_darts_res_s5_2_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_6=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('sep_conv_5x5', 2), ('sep_conv_3x3', 2), ('dil_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_snas_ws_darts_res_s5_2_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_7=Genotype(normal=[('sep_conv_5x5', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('skip_connect', 2), ('dil_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 3), ('skip_connect', 2)], reduce_concat=range(2, 6))

# search-snas-ws-darts-res-s5-3_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res-final_fix_sche_2_4_6_15
search_snas_ws_darts_res_s5_3_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_0=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 3), ('dil_conv_3x3', 2), ('dil_conv_3x3', 1), ('sep_conv_5x5', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('skip_connect', 3)], reduce_concat=range(2, 6))

search_snas_ws_darts_res_s5_3_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_1=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('skip_connect', 0), ('dil_conv_3x3', 3), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 3), ('skip_connect', 2), ('dil_conv_5x5', 3)], reduce_concat=range(2, 6))

search_snas_ws_darts_res_s5_3_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_2=Genotype(normal=[('sep_conv_3x3', 1), ('skip_connect', 0), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 3), ('max_pool_3x3', 0), ('skip_connect', 3)], reduce_concat=range(2, 6)) # test accuracy 97.51 (top 2, validation accuracy, validation loss)

search_snas_ws_darts_res_s5_3_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_3=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_5x5', 0), ('dil_conv_5x5', 3), ('sep_conv_3x3', 2), ('skip_connect', 2), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_snas_ws_darts_res_s5_3_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_4=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_3x3', 3), ('dil_conv_5x5', 2), ('sep_conv_5x5', 0), ('skip_connect', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 3), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_snas_ws_darts_res_s5_3_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_5=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('dil_conv_3x3', 1), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2), ('skip_connect', 2), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_5x5', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 3), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6))

search_snas_ws_darts_res_s5_3_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_6=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('dil_conv_3x3', 2), ('skip_connect', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 3), ('skip_connect', 2), ('skip_connect', 2), ('dil_conv_3x3', 3)], reduce_concat=range(2, 6)) # test accuracy 97.66 (top 1)

search_snas_ws_darts_res_s5_3_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_7=Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_5x5', 0), ('dil_conv_5x5', 3), ('sep_conv_3x3', 0), ('skip_connect', 2), ('dil_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 3), ('skip_connect', 2), ('skip_connect', 3)], reduce_concat=range(2, 6))

# search_snas_fs_darts_res_s5_0_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20
search_snas_fs_darts_res_s5_0_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_0=Genotype(normal=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('skip_connect', 2), ('dil_conv_5x5', 3), ('max_pool_3x3', 0), ('sep_conv_5x5', 4), ('sep_conv_5x5', 0)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('avg_pool_3x3', 0), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('sep_conv_5x5', 1)], reduce_concat=range(2, 6))

search_snas_fs_darts_res_s5_0_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_1=Genotype(normal=[('avg_pool_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2), ('sep_conv_5x5', 0), ('sep_conv_5x5', 2), ('sep_conv_5x5', 3), ('dil_conv_5x5', 4), ('sep_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6)) # test accuracy 97.14 (top 2)

search_snas_fs_darts_res_s5_0_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_2=Genotype(normal=[('skip_connect', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('sep_conv_5x5', 0), ('sep_conv_5x5', 3), ('sep_conv_5x5', 4), ('max_pool_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6)) # test accuracy 97.38 (top 1)

search_snas_fs_darts_res_s5_0_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_3=Genotype(normal=[('sep_conv_3x3', 0), ('skip_connect', 1), ('skip_connect', 2), ('skip_connect', 1), ('sep_conv_5x5', 3), ('max_pool_3x3', 2), ('max_pool_3x3', 2), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6)) # test accuracy 97.12 (validation accuracy, validation loss)

search_snas_fs_darts_res_s5_0_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_4=Genotype(normal=[('sep_conv_5x5', 0), ('skip_connect', 1), ('skip_connect', 0), ('skip_connect', 2), ('skip_connect', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_snas_fs_darts_res_s5_0_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_5=Genotype(normal=[('dil_conv_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 2), ('max_pool_3x3', 1), ('max_pool_3x3', 2), ('max_pool_3x3', 1), ('sep_conv_3x3', 1), ('max_pool_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_snas_fs_darts_res_s5_0_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_6=Genotype(normal=[('dil_conv_5x5', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 2), ('max_pool_3x3', 1), ('max_pool_3x3', 2), ('max_pool_3x3', 1), ('max_pool_3x3', 2), ('max_pool_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

# search_snas_fs_darts_res_s5_1_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20
search_snas_fs_darts_res_s5_1_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_0=Genotype(normal=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('sep_conv_5x5', 2), ('sep_conv_5x5', 2), ('sep_conv_5x5', 0), ('sep_conv_5x5', 4), ('sep_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 1), ('avg_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('dil_conv_5x5', 3), ('sep_conv_5x5', 3), ('sep_conv_5x5', 1)], reduce_concat=range(2, 6))

search_snas_fs_darts_res_s5_1_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_1=Genotype(normal=[('avg_pool_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('sep_conv_5x5', 2), ('sep_conv_5x5', 3), ('sep_conv_5x5', 2), ('sep_conv_5x5', 1), ('sep_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_snas_fs_darts_res_s5_1_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_2=Genotype(normal=[('skip_connect', 0), ('sep_conv_3x3', 1), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_snas_fs_darts_res_s5_1_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_3=Genotype(normal=[('sep_conv_3x3', 0), ('skip_connect', 1), ('skip_connect', 2), ('max_pool_3x3', 1), ('max_pool_3x3', 2), ('max_pool_3x3', 1), ('max_pool_3x3', 2), ('sep_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_snas_fs_darts_res_s5_1_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_4=Genotype(normal=[('sep_conv_5x5', 0), ('skip_connect', 1), ('skip_connect', 2), ('skip_connect', 1), ('skip_connect', 2), ('skip_connect', 1), ('skip_connect', 2), ('sep_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_snas_fs_darts_res_s5_1_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_5=Genotype(normal=[('dil_conv_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 2), ('max_pool_3x3', 1), ('max_pool_3x3', 2), ('max_pool_3x3', 1), ('max_pool_3x3', 2), ('max_pool_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_snas_fs_darts_res_s5_1_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_6=Genotype(normal=[('dil_conv_5x5', 0), ('skip_connect', 1), ('max_pool_3x3', 2), ('max_pool_3x3', 1), ('max_pool_3x3', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 2), ('max_pool_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

# search_snas_fs_darts_res_s5_2_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20
search_snas_fs_darts_res_s5_2_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_0=Genotype(normal=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('sep_conv_5x5', 2), ('sep_conv_5x5', 3), ('sep_conv_5x5', 2), ('dil_conv_5x5', 3), ('sep_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('sep_conv_5x5', 2), ('dil_conv_5x5', 3), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_snas_fs_darts_res_s5_2_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_1=Genotype(normal=[('avg_pool_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 3), ('sep_conv_5x5', 0), ('sep_conv_5x5', 0), ('sep_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_snas_fs_darts_res_s5_2_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_2=Genotype(normal=[('skip_connect', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2), ('sep_conv_5x5', 0), ('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_snas_fs_darts_res_s5_2_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_3=Genotype(normal=[('sep_conv_3x3', 0), ('skip_connect', 1), ('skip_connect', 2), ('skip_connect', 1), ('max_pool_3x3', 2), ('sep_conv_5x5', 3), ('sep_conv_5x5', 4), ('max_pool_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_snas_fs_darts_res_s5_2_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_4=Genotype(normal=[('sep_conv_5x5', 0), ('skip_connect', 1), ('skip_connect', 2), ('skip_connect', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('max_pool_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('avg_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_snas_fs_darts_res_s5_2_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_5=Genotype(normal=[('dil_conv_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 2), ('max_pool_3x3', 1), ('max_pool_3x3', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 2), ('max_pool_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_snas_fs_darts_res_s5_2_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_6=Genotype(normal=[('dil_conv_5x5', 0), ('skip_connect', 1), ('skip_connect', 2), ('skip_connect', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 2), ('max_pool_3x3', 2), ('max_pool_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

# search_snas_fs_darts_res_s5_3_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20
search_snas_fs_darts_res_s5_3_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_0=Genotype(normal=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2), ('sep_conv_5x5', 0), ('sep_conv_5x5', 2), ('sep_conv_5x5', 3), ('sep_conv_5x5', 3), ('sep_conv_5x5', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 1)], reduce_concat=range(2, 6))

search_snas_fs_darts_res_s5_3_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_1=Genotype(normal=[('avg_pool_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('sep_conv_5x5', 2), ('sep_conv_5x5', 3), ('sep_conv_5x5', 2), ('sep_conv_5x5', 0), ('max_pool_3x3', 1)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 1)], reduce_concat=range(2, 6))

search_snas_fs_darts_res_s5_3_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_2=Genotype(normal=[('skip_connect', 0), ('sep_conv_3x3', 1), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2), ('sep_conv_5x5', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_snas_fs_darts_res_s5_3_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_3=Genotype(normal=[('sep_conv_3x3', 0), ('skip_connect', 1), ('skip_connect', 1), ('skip_connect', 2), ('max_pool_3x3', 2), ('skip_connect', 1), ('sep_conv_5x5', 3), ('sep_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_snas_fs_darts_res_s5_3_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_4=Genotype(normal=[('sep_conv_5x5', 0), ('skip_connect', 1), ('skip_connect', 2), ('skip_connect', 1), ('sep_conv_5x5', 3), ('max_pool_3x3', 1), ('dil_conv_5x5', 4), ('max_pool_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_snas_fs_darts_res_s5_3_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_5=Genotype(normal=[('dil_conv_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 2), ('max_pool_3x3', 1), ('max_pool_3x3', 2), ('sep_conv_5x5', 3), ('max_pool_3x3', 2), ('max_pool_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_snas_fs_darts_res_s5_3_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_6=Genotype(normal=[('dil_conv_5x5', 0), ('sep_conv_5x5', 1), ('skip_connect', 2), ('sep_conv_5x5', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 2), ('max_pool_3x3', 1), ('max_pool_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

# search_drnas_fs_darts_res_s5_0_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20
search_drnas_fs_darts_res_s5_0_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_0=Genotype(normal=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2), ('sep_conv_5x5', 0), ('sep_conv_3x3', 3), ('dil_conv_5x5', 2), ('sep_conv_5x5', 4), ('sep_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('sep_conv_5x5', 2), ('sep_conv_5x5', 0), ('sep_conv_5x5', 3), ('sep_conv_5x5', 0), ('sep_conv_5x5', 3), ('sep_conv_5x5', 2)], reduce_concat=range(2, 6))

search_drnas_fs_darts_res_s5_0_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_1=Genotype(normal=[('avg_pool_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2), ('sep_conv_5x5', 3), ('sep_conv_5x5', 4), ('sep_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_drnas_fs_darts_res_s5_0_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_2=Genotype(normal=[('skip_connect', 0), ('sep_conv_3x3', 1), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2), ('sep_conv_5x5', 3), ('sep_conv_3x3', 2), ('sep_conv_5x5', 3), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('sep_conv_5x5', 3)], reduce_concat=range(2, 6))

search_drnas_fs_darts_res_s5_0_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_3=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2), ('sep_conv_5x5', 0), ('sep_conv_5x5', 3), ('sep_conv_5x5', 1), ('sep_conv_5x5', 3), ('sep_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_drnas_fs_darts_res_s5_0_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_4=Genotype(normal=[('sep_conv_5x5', 0), ('skip_connect', 1), ('skip_connect', 0), ('skip_connect', 2), ('sep_conv_5x5', 3), ('skip_connect', 1), ('sep_conv_5x5', 4), ('sep_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_drnas_fs_darts_res_s5_0_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_5=Genotype(normal=[('dil_conv_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('dil_conv_5x5', 3), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('sep_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_drnas_fs_darts_res_s5_0_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_6=Genotype(normal=[('dil_conv_5x5', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2), ('sep_conv_5x5', 3), ('sep_conv_3x3', 4), ('sep_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

# search_drnas_fs_darts_res_s5_1_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20
search_drnas_fs_darts_res_s5_1_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_0=Genotype(normal=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('sep_conv_5x5', 2), ('sep_conv_5x5', 3), ('sep_conv_5x5', 0), ('dil_conv_5x5', 4), ('dil_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('dil_conv_5x5', 2), ('sep_conv_5x5', 1), ('sep_conv_5x5', 3), ('sep_conv_5x5', 4), ('dil_conv_5x5', 3)], reduce_concat=range(2, 6))

search_drnas_fs_darts_res_s5_1_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_1=Genotype(normal=[('avg_pool_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('sep_conv_5x5', 2), ('sep_conv_5x5', 3), ('sep_conv_5x5', 2), ('sep_conv_5x5', 4), ('sep_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('sep_conv_5x5', 4), ('dil_conv_5x5', 3)], reduce_concat=range(2, 6))

search_drnas_fs_darts_res_s5_1_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_2=Genotype(normal=[('skip_connect', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 2), ('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('sep_conv_5x5', 3), ('sep_conv_5x5', 4), ('sep_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6))

search_drnas_fs_darts_res_s5_1_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_3=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 2), ('sep_conv_5x5', 0), ('sep_conv_5x5', 3), ('sep_conv_5x5', 0), ('sep_conv_3x3', 4), ('sep_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_drnas_fs_darts_res_s5_1_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_4=Genotype(normal=[('sep_conv_5x5', 0), ('sep_conv_3x3', 1), ('skip_connect', 0), ('sep_conv_5x5', 1), ('skip_connect', 0), ('dil_conv_5x5', 3), ('dil_conv_5x5', 4), ('dil_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 1), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_drnas_fs_darts_res_s5_1_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_5=Genotype(normal=[('dil_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_5x5', 2), ('sep_conv_5x5', 3), ('sep_conv_3x3', 0), ('dil_conv_5x5', 3), ('sep_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_drnas_fs_darts_res_s5_1_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_6=Genotype(normal=[('dil_conv_5x5', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 3), ('max_pool_3x3', 0), ('sep_conv_3x3', 4), ('sep_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

# search_drnas_fs_darts_res_s5_2_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20
search_drnas_fs_darts_res_s5_2_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_0=Genotype(normal=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2), ('sep_conv_5x5', 0), ('sep_conv_5x5', 3), ('sep_conv_5x5', 0), ('sep_conv_5x5', 4), ('sep_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('dil_conv_5x5', 2), ('sep_conv_5x5', 1), ('dil_conv_5x5', 3), ('sep_conv_5x5', 0), ('dil_conv_5x5', 4), ('sep_conv_5x5', 3)], reduce_concat=range(2, 6))

search_drnas_fs_darts_res_s5_2_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_1=Genotype(normal=[('avg_pool_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2), ('sep_conv_3x3', 3), ('sep_conv_5x5', 0), ('sep_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('dil_conv_5x5', 3), ('max_pool_3x3', 0), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_drnas_fs_darts_res_s5_2_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_2=Genotype(normal=[('skip_connect', 0), ('sep_conv_3x3', 1), ('sep_conv_5x5', 2), ('sep_conv_3x3', 0), ('sep_conv_5x5', 2), ('sep_conv_3x3', 0), ('sep_conv_5x5', 4), ('dil_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2)], reduce_concat=range(2, 6))

search_drnas_fs_darts_res_s5_2_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_3=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_5x5', 1), ('skip_connect', 2), ('sep_conv_5x5', 3), ('sep_conv_5x5', 2), ('sep_conv_5x5', 4), ('sep_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_drnas_fs_darts_res_s5_2_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_4=Genotype(normal=[('sep_conv_5x5', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('sep_conv_5x5', 2), ('sep_conv_5x5', 3), ('sep_conv_5x5', 2), ('sep_conv_5x5', 4), ('dil_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_drnas_fs_darts_res_s5_2_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_5=Genotype(normal=[('dil_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_5x5', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 0), ('sep_conv_5x5', 3), ('sep_conv_5x5', 4), ('sep_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

search_drnas_fs_darts_res_s5_2_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_6=Genotype(normal=[('dil_conv_5x5', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('skip_connect', 1), ('sep_conv_3x3', 3), ('sep_conv_5x5', 2), ('sep_conv_5x5', 0), ('sep_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

# search_drnas_fs_darts_res_s5_3_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20
search_drnas_fs_darts_res_s5_3_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_0=Genotype(normal=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('sep_conv_5x5', 2), ('sep_conv_5x5', 3), ('sep_conv_5x5', 1), ('sep_conv_5x5', 3), ('sep_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('sep_conv_5x5', 2), ('sep_conv_5x5', 3), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6))

search_drnas_fs_darts_res_s5_3_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_1=Genotype(normal=[('avg_pool_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('sep_conv_5x5', 2), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2), ('dil_conv_5x5', 4), ('sep_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('dil_conv_5x5', 3)], reduce_concat=range(2, 6))

search_drnas_fs_darts_res_s5_3_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_2=Genotype(normal=[('skip_connect', 0), ('sep_conv_3x3', 1), ('sep_conv_5x5', 2), ('sep_conv_3x3', 1), ('sep_conv_5x5', 3), ('sep_conv_5x5', 2), ('sep_conv_5x5', 4), ('sep_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6))

search_drnas_fs_darts_res_s5_3_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_3=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_5x5', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('sep_conv_5x5', 1), ('sep_conv_5x5', 4), ('dil_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_drnas_fs_darts_res_s5_3_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_4=Genotype(normal=[('sep_conv_5x5', 0), ('skip_connect', 1), ('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('dil_conv_5x5', 3), ('skip_connect', 0), ('sep_conv_5x5', 4), ('sep_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 1), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

search_drnas_fs_darts_res_s5_3_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_5=Genotype(normal=[('dil_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('sep_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_drnas_fs_darts_res_s5_3_cos_e0_edge_crit_rand_split_crit_fewshot_fix_alpha_equal_res_final_fix_sche_0_20_id_6=Genotype(normal=[('dil_conv_5x5', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('dil_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

# search-drnas-ws-darts-res-s5-0_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res-final_fix_sche_2_4_6_15
search_drnas_ws_darts_res_s5_0_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_0=Genotype(normal=[('sep_conv_3x3', 0), ('skip_connect', 1), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('sep_conv_5x5', 0), ('sep_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_drnas_ws_darts_res_s5_0_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_1=Genotype(normal=[('sep_conv_5x5', 1), ('skip_connect', 0), ('sep_conv_5x5', 0), ('sep_conv_3x3', 1), ('sep_conv_5x5', 3), ('sep_conv_5x5', 2), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6)) # test accuracy 97.46 (top 1)

search_drnas_ws_darts_res_s5_0_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_2=Genotype(normal=[('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_3x3', 3), ('sep_conv_3x3', 0), ('sep_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_drnas_ws_darts_res_s5_0_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_3=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_5x5', 0), ('sep_conv_5x5', 2), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_drnas_ws_darts_res_s5_0_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_4=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_3x3', 3), ('sep_conv_5x5', 0), ('sep_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6))

search_drnas_ws_darts_res_s5_0_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_5=Genotype(normal=[('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('sep_conv_5x5', 2), ('sep_conv_3x3', 1), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6))

search_drnas_ws_darts_res_s5_0_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_6=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6)) # test accuracy 97.01 (validation accuracy, validation loss)

search_drnas_ws_darts_res_s5_0_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_7=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('sep_conv_5x5', 2), ('sep_conv_5x5', 3), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 3), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 3)], reduce_concat=range(2, 6)) # test accuracy 97.28 (top 2)

# search-drnas-ws-darts-res-s5-1_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res-final_fix_sche_2_4_6_15
search_drnas_ws_darts_res_s5_1_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_0=Genotype(normal=[('sep_conv_5x5', 1), ('skip_connect', 0), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('sep_conv_5x5', 3), ('sep_conv_3x3', 1), ('sep_conv_5x5', 1), ('sep_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_drnas_ws_darts_res_s5_1_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_1=Genotype(normal=[('sep_conv_5x5', 1), ('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 3)], reduce_concat=range(2, 6)) # test accuracy 97.43 (top 2)

search_drnas_ws_darts_res_s5_1_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_2=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('sep_conv_5x5', 0), ('sep_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_drnas_ws_darts_res_s5_1_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_3=Genotype(normal=[('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 1), ('sep_conv_5x5', 2), ('sep_conv_5x5', 3), ('sep_conv_5x5', 2), ('sep_conv_5x5', 1), ('skip_connect', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6))

search_drnas_ws_darts_res_s5_1_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_4=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 1), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6))

search_drnas_ws_darts_res_s5_1_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_5=Genotype(normal=[('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 1), ('dil_conv_5x5', 2), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('dil_conv_5x5', 2), ('sep_conv_5x5', 1), ('sep_conv_5x5', 3), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 3)], reduce_concat=range(2, 6)) # test accuracy 96.99 (validation accuracy, validation loss)

search_drnas_ws_darts_res_s5_1_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_6=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('sep_conv_5x5', 2), ('sep_conv_5x5', 0), ('max_pool_3x3', 0), ('dil_conv_5x5', 3), ('sep_conv_5x5', 2), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('sep_conv_5x5', 2)], reduce_concat=range(2, 6))

search_drnas_ws_darts_res_s5_1_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_7=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2), ('sep_conv_5x5', 3), ('sep_conv_3x3', 0), ('sep_conv_5x5', 0), ('skip_connect', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6)) # test accuracy 97.46 (top 1)

# search-drnas-ws-darts-res-s5-2_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res-final_fix_sche_2_4_6_15
search_drnas_ws_darts_res_s5_2_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_0=Genotype(normal=[('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('sep_conv_3x3', 0), ('skip_connect', 2), ('sep_conv_3x3', 3), ('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

search_drnas_ws_darts_res_s5_2_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_1=Genotype(normal=[('sep_conv_5x5', 1), ('skip_connect', 0), ('sep_conv_5x5', 0), ('sep_conv_5x5', 2), ('sep_conv_5x5', 1), ('sep_conv_3x3', 3), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_drnas_ws_darts_res_s5_2_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_2=Genotype(normal=[('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('sep_conv_5x5', 2), ('sep_conv_5x5', 0), ('sep_conv_3x3', 0), ('sep_conv_5x5', 3), ('sep_conv_5x5', 1), ('sep_conv_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('dil_conv_5x5', 3)], reduce_concat=range(2, 6))

search_drnas_ws_darts_res_s5_2_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_3=Genotype(normal=[('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('sep_conv_5x5', 2), ('sep_conv_5x5', 1), ('max_pool_3x3', 0)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6))

search_drnas_ws_darts_res_s5_2_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_4=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('sep_conv_5x5', 0), ('sep_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1)], reduce_concat=range(2, 6))

search_drnas_ws_darts_res_s5_2_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_5=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2), ('sep_conv_5x5', 0), ('sep_conv_5x5', 0), ('sep_conv_5x5', 3), ('sep_conv_5x5', 2), ('max_pool_3x3', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 3)], reduce_concat=range(2, 6))

search_drnas_ws_darts_res_s5_2_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_6=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('sep_conv_5x5', 0), ('skip_connect', 2)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6))

search_drnas_ws_darts_res_s5_2_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_7=Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_5x5', 2), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('skip_connect', 2)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('sep_conv_5x5', 2), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 3), ('dil_conv_5x5', 3), ('sep_conv_5x5', 1)], reduce_concat=range(2, 6))

# search-drnas-ws-darts-res-s5-3_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res-final_fix_sche_2_4_6_15
search_drnas_ws_darts_res_s5_3_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_0=Genotype(normal=[('sep_conv_5x5', 0), ('skip_connect', 1), ('sep_conv_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('sep_conv_5x5', 0), ('sep_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('sep_conv_5x5', 2)], reduce_concat=range(2, 6)) # test accuracy 97.26

search_drnas_ws_darts_res_s5_3_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_1=Genotype(normal=[('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('sep_conv_5x5', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('sep_conv_5x5', 0), ('sep_conv_5x5', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('sep_conv_5x5', 3)], reduce_concat=range(2, 6)) # test accuracy 97.40 (top 1, validation accuracy, validation loss)

search_drnas_ws_darts_res_s5_3_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_2=Genotype(normal=[('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('max_pool_3x3', 0), ('dil_conv_5x5', 3), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6))

search_drnas_ws_darts_res_s5_3_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_3=Genotype(normal=[('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('sep_conv_5x5', 2), ('sep_conv_5x5', 1), ('max_pool_3x3', 0)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 1)], reduce_concat=range(2, 6))

search_drnas_ws_darts_res_s5_3_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_4=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('sep_conv_3x3', 0), ('sep_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6))

search_drnas_ws_darts_res_s5_3_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_5=Genotype(normal=[('sep_conv_5x5', 1), ('sep_conv_5x5', 0), ('sep_conv_5x5', 2), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2), ('sep_conv_5x5', 3), ('sep_conv_3x3', 0), ('skip_connect', 2)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6))

search_drnas_ws_darts_res_s5_3_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_6=Genotype(normal=[('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2), ('sep_conv_3x3', 0), ('sep_conv_5x5', 3), ('sep_conv_3x3', 2), ('dil_conv_5x5', 2), ('sep_conv_5x5', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('sep_conv_5x5', 4)], reduce_concat=range(2, 6))

search_drnas_ws_darts_res_s5_3_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_7=Genotype(normal=[('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('sep_conv_5x5', 2), ('sep_conv_5x5', 0), ('max_pool_3x3', 0), ('sep_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], normal_concat=range(2, 6), reduce=[('sep_conv_5x5', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('sep_conv_5x5', 3), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

# few shot nas architecture
few_shot_NAS_arch = Genotype(normal=[('skip_connect', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1),('sep_conv_3x3', 2), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('dil_conv_5x5', 0)], normal_concat=[2, 3, 4, 5], reduce=[('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1),('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0),('skip_connect', 2), ('skip_connect', 3)], reduce_concat=[2, 3, 4,5])


### search-darts-sota-fs-s5-2_\[cos\]_\[e0\]
darts_fs_s5_0_e0_id_0 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('max_pool_3x3', 3), ('sep_conv_3x3', 0), ('dil_conv_3x3', 4), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('avg_pool_3x3', 0), ('dil_conv_5x5', 1), ('avg_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('avg_pool_3x3', 0), ('dil_conv_5x5', 3), ('skip_connect', 2)], reduce_concat=range(2, 6))

darts_fs_s5_0_e0_id_1 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('avg_pool_3x3', 3), ('dil_conv_3x3', 2), ('dil_conv_5x5', 4), ('dil_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 3), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

darts_fs_s5_0_e0_id_2 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('skip_connect', 3), ('dil_conv_3x3', 2), ('dil_conv_3x3', 4), ('sep_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

darts_fs_s5_0_e0_id_3 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_3x3', 3), ('sep_conv_3x3', 0), ('dil_conv_5x5', 3), ('sep_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

darts_fs_s5_0_e0_id_4 = Genotype(normal=[('sep_conv_3x3', 1), ('skip_connect', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_5x5', 3), ('dil_conv_3x3', 2), ('dil_conv_3x3', 4), ('sep_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_5x5', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

darts_fs_s5_0_e0_id_5 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('skip_connect', 0), ('dil_conv_3x3', 3), ('dil_conv_3x3', 2), ('dil_conv_3x3', 4), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

darts_fs_s5_0_e0_id_6 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_3x3', 0), ('dil_conv_5x5', 3), ('sep_conv_5x5', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

darts_fs_s5_1_e0_id_0 = Genotype(normal=[('sep_conv_3x3', 1), ('dil_conv_5x5', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('max_pool_3x3', 3), ('dil_conv_3x3', 2), ('sep_conv_5x5', 3), ('dil_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('sep_conv_5x5', 3), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

darts_fs_s5_1_e0_id_1 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('avg_pool_3x3', 3), ('dil_conv_3x3', 2), ('sep_conv_5x5', 4), ('dil_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 3)], reduce_concat=range(2, 6))

darts_fs_s5_1_e0_id_2 = Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('skip_connect', 3), ('dil_conv_3x3', 2), ('dil_conv_5x5', 4), ('dil_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 3), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

darts_fs_s5_1_e0_id_3 = Genotype(normal=[('sep_conv_3x3', 1), ('dil_conv_5x5', 0), ('skip_connect', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 3), ('sep_conv_3x3', 1), ('dil_conv_3x3', 4), ('dil_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 3), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

darts_fs_s5_1_e0_id_4 = Genotype(normal=[('sep_conv_3x3', 1), ('dil_conv_3x3', 0), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_5x5', 3), ('sep_conv_3x3', 0), ('dil_conv_3x3', 4), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 3)], reduce_concat=range(2, 6))

darts_fs_s5_1_e0_id_5 = Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('dil_conv_5x5', 0), ('dil_conv_3x3', 3), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('dil_conv_5x5', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

darts_fs_s5_1_e0_id_6 = Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_5x5', 0), ('sep_conv_3x3', 2), ('skip_connect', 0), ('dil_conv_5x5', 3), ('sep_conv_3x3', 2), ('dil_conv_3x3', 4), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 3), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))


darts_fs_s5_2_e0_id_0 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('max_pool_3x3', 3), ('dil_conv_3x3', 2), ('dil_conv_5x5', 4), ('dil_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('sep_conv_3x3', 2), ('dil_conv_3x3', 4), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

darts_fs_s5_2_e0_id_1 = Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 2), ('avg_pool_3x3', 3), ('dil_conv_3x3', 2), ('dil_conv_3x3', 4), ('sep_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('dil_conv_5x5', 3), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('dil_conv_5x5', 2)], reduce_concat=range(2, 6))

darts_fs_s5_2_e0_id_2 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('skip_connect', 3), ('dil_conv_3x3', 2), ('dil_conv_5x5', 4), ('sep_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('dil_conv_3x3', 2)], reduce_concat=range(2, 6))

darts_fs_s5_2_e0_id_3 = Genotype(normal=[('sep_conv_3x3', 1), ('dil_conv_3x3', 0), ('dil_conv_5x5', 2), ('skip_connect', 1), ('sep_conv_3x3', 3), ('sep_conv_3x3', 0), ('dil_conv_5x5', 4), ('dil_conv_5x5', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))

darts_fs_s5_2_e0_id_4 = Genotype(normal=[('dil_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_5x5', 2), ('sep_conv_3x3', 0), ('sep_conv_5x5', 3), ('sep_conv_3x3', 0), ('dil_conv_3x3', 4), ('dil_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 3), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

darts_fs_s5_2_e0_id_5 = Genotype(normal=[('sep_conv_3x3', 1), ('skip_connect', 0), ('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('dil_conv_3x3', 3), ('sep_conv_5x5', 0), ('sep_conv_3x3', 3), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

darts_fs_s5_2_e0_id_6 = Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_5x5', 2), ('dil_conv_5x5', 3), ('dil_conv_3x3', 1), ('sep_conv_3x3', 3), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('skip_connect', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 3)], reduce_concat=range(2, 6))

darts_fs_s5_3_e0_id_0 = Genotype(normal=[('sep_conv_3x3', 0), ('dil_conv_5x5', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('max_pool_3x3', 3), ('sep_conv_3x3', 0), ('sep_conv_3x3', 3), ('sep_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 3), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 3)], reduce_concat=range(2, 6))

darts_fs_s5_3_e0_id_1 = Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('dil_conv_5x5', 2), ('avg_pool_3x3', 3), ('sep_conv_3x3', 0), ('dil_conv_5x5', 4), ('sep_conv_3x3', 3)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 3)], reduce_concat=range(2, 6))

darts_fs_s5_3_e0_id_2 = Genotype(normal=[('dil_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 2), ('skip_connect', 3), ('dil_conv_5x5', 2), ('dil_conv_3x3', 3), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('skip_connect', 2), ('skip_connect', 2), ('skip_connect', 3)], reduce_concat=range(2, 6))

darts_fs_s5_3_e0_id_3 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 3), ('sep_conv_3x3', 0), ('dil_conv_5x5', 3), ('dil_conv_5x5', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2)], reduce_concat=range(2, 6))

darts_fs_s5_3_e0_id_4 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('dil_conv_3x3', 1), ('sep_conv_5x5', 3), ('sep_conv_3x3', 0), ('dil_conv_3x3', 3), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

darts_fs_s5_3_e0_id_5 = Genotype(normal=[('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('skip_connect', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('sep_conv_3x3', 2), ('dil_conv_3x3', 3), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('skip_connect', 3), ('max_pool_3x3', 0), ('dil_conv_5x5', 4)], reduce_concat=range(2, 6))

darts_fs_s5_3_e0_id_6 = Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('dil_conv_5x5', 2), ('dil_conv_3x3', 3), ('dil_conv_3x3', 4)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0), ('skip_connect', 2), ('max_pool_3x3', 0)], reduce_concat=range(2, 6))


### for DrNAS code testing
search_darts_sota_ws_res_s5_2_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_5=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_5x5', 1), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('skip_connect', 0), ('dil_conv_3x3', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('dil_conv_5x5', 2), ('sep_conv_3x3', 0), ('dil_conv_3x3', 3), ('skip_connect', 1), ('dil_conv_5x5', 4), ('sep_conv_5x5', 3)], reduce_concat=range(2, 6)) # test accuracy 97.65 (top 1)

search_darts_so_sota_ws_s5_1_cos_e0_edge_crit_grad_split_crit_grad_lr_decay_fix_alpha_equal_model_reinit_after_split_split_ckpts_5_10_15_projection_warmup_epoch_20_id_4=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 0), ('dil_conv_3x3', 2), ('sep_conv_5x5', 0), ('dil_conv_5x5', 3), ('skip_connect', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('sep_conv_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 1), ('skip_connect', 3), ('max_pool_3x3', 1), ('skip_connect', 3)], reduce_concat=range(2, 6)) # test accuracy 97.60

search_snas_ws_darts_res_s5_3_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_6=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_5x5', 1), ('sep_conv_3x3', 1), ('sep_conv_3x3', 2), ('sep_conv_3x3', 1), ('dil_conv_5x5', 3), ('dil_conv_3x3', 2), ('skip_connect', 0)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('sep_conv_3x3', 1), ('max_pool_3x3', 0), ('skip_connect', 2), ('dil_conv_5x5', 3), ('skip_connect', 2), ('skip_connect', 2), ('dil_conv_3x3', 3)], reduce_concat=range(2, 6)) # test accuracy 97.66 (top 1)

search_darts_sota_ws_res_s6_1_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_4=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_5x5', 0), ('sep_conv_3x3', 1), ('dil_conv_3x3', 3), ('skip_connect', 0), ('sep_conv_3x3', 1)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 0), ('max_pool_3x3', 1), ('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('sep_conv_5x5', 1), ('max_pool_3x3', 0), ('dil_conv_3x3', 3)], reduce_concat=range(2, 6)) # test accuracy 97.54 (top 1)

search_darts_so_sota_ws_res_s6_2_cos_e0_edge_crit_grad_split_crit_grad_fix_alpha_equal_res_final_fix_sche_2_4_6_15_id_2=Genotype(normal=[('sep_conv_3x3', 0), ('sep_conv_3x3', 1), ('sep_conv_3x3', 1), ('dil_conv_3x3', 2), ('sep_conv_3x3', 1), ('sep_conv_5x5', 3), ('skip_connect', 0), ('dil_conv_5x5', 2)], normal_concat=range(2, 6), reduce=[('max_pool_3x3', 1), ('max_pool_3x3', 0), ('max_pool_3x3', 0), ('dil_conv_5x5', 2), ('skip_connect', 2), ('dil_conv_3x3', 3), ('max_pool_3x3', 0), ('dil_conv_5x5', 3)], reduce_concat=range(2, 6)) # test accuracy 97.66 (top 1)



